Agglomerative Attention

Neural networks using transformer-based architectures have recently demonstrated great power and flexibility in modeling sequences of many types. One of the core components of transformer networks is the attention layer, which allows contextual information to be exchanged among sequence elements. While many of the prevalent network structures thus far have utilized full attention -- which operates on all pairs of sequence elements -- the quadratic scaling of this attention mechanism significantly constrains the size of models that can be trained. In this work, we present an attention model that has only linear requirements in memory and computation time. We show that, despite the simpler attention model, networks using this attention mechanism can attain comparable performance to full attention networks on language modeling tasks.

==> anc/SI_Notebook_A._Size_Benchmarks.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Introduction\n",
    "\n",
    "This notebook performs simple scaling analysis on agglomerative attention layers. To isolate the effects of algorithmic complexity and avoid the complexities of dealing with load balancing and GPU memory limitations, this notebook runs on a single CPU core.\n",
    "\n",
    "## `keras_transformer` Installation\n",
    "\n",
    "This notebook requires a modified version of [`keras_transformer`](https://github.com/kpot/keras-transformer), which was developed by [Kirill Mavreshko](https://github.com/kpot). The modified version can be installed from source as follows:\n",
    "\n",
    "```\n",
    "git clone https://github.com/klarh/keras-transformer\n",
    "pip install -e ./keras-transformer\n",
    "```"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Using TensorFlow backend.\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "# don't allow tensorflow to find any GPUs that are present\n",
    "os.environ['CUDA_VISIBLE_DEVICES'] = ''\n",
    "import numpy as np\n",
    "import keras\n",
    "import keras.backend as K\n",
    "import matplotlib, matplotlib.pyplot as pp\n",
    "import sys\n",
    "import tensorflow as tf\n",
    "import timeit\n",
    "import collections\n",
    "import itertools\n",
    "import tqdm\n",
    "import gc\n",
    "\n",
    "import keras_transformer, keras_transformer.attention\n",
    "\n",
    "# don't allow tensorflow to use CPU parallelism\n",
    "tf_config = tf.ConfigProto(\n",
    "    intra_op_parallelism_threads=1,\n",
    "    inter_op_parallelism_threads=1,\n",
    ")\n",
    "tf_config.gpu_options.allow_growth = True\n",
    "tf_config.graph_options.optimizer_options.global_jit_level = tf.OptimizerOptions.OFF\n",
    "session = tf.Session(config=tf_config)\n",
    "K.set_session(session)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_model(seq_len, input_dim=512, attn_heads=4, \n",
    "               agglomerative=False, use_masking=True):\n",
    "    inputs = keras.layers.Input(shape=(seq_len, input_dim))\n",
    "    if agglomerative:\n",
    "        attn = keras_transformer.attention.MultiHeadAgglomerativeSelfAttention(\n",
    "            num_heads=attn_heads, use_masking=use_masking)(inputs)\n",
    "    else:\n",
    "        attn = keras_transformer.attention.MultiHeadSelfAttention(\n",
    "            num_heads=attn_heads, use_masking=use_masking)(inputs)\n",
    "        \n",
    "    result = K.function([inputs], [attn])\n",
    "    return inputs, result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c6aa0e7db6d648b38ed3f3946d5229bc",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(IntProgress(value=0, max=320), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARNING:tensorflow:From /usr/lib/python3.7/site-packages/tensorflow/python/framework/op_def_library.py:263: colocate_with (from tensorflow.python.framework.ops) is deprecated and will be removed in a future version.\n",
      "Instructions for updating:\n",
      "Colocations handled automatically by placer.\n",
      "\n"
     ]
    }
   ],
   "source": [
    "timings = collections.defaultdict(list)\n",
    "seq_lens = np.linspace(2048, 16, 16).astype(np.uint32)//16*16\n",
    "seq_lens = list(reversed(np.unique(seq_lens)))\n",
    "aggloms = [False, True]\n",
    "masks = [False, True]\n",
    "replicas = list(range(5))\n",
    "call_number = 3\n",
    "\n",
    "INPUT_DIM = 512\n",
    "NUM_HEADS = 8\n",
    "BATCH_SIZE = 32\n",
    "\n",
    "def tqdm_auto(*args):\n",
    "    total = np.product([len(v) for v in args])\n",
    "    \n",
    "    result = itertools.product(*args)\n",
    "    result = tqdm.tqdm_notebook(result, total=total)\n",
    "    return result\n",
    "\n",
    "iterations = tqdm_auto(seq_lens, aggloms, masks, replicas)\n",
    "\n",
    "for (seq_len, agglomerative, mask, _) in iterations:\n",
    "    key = (seq_len, agglomerative, mask)\n",
    "    (inp_var, m) = make_model(\n",
    "        seq_len, INPUT_DIM, NUM_HEADS, agglomerative, mask)    \n",
    "    inp = np.random.normal(size=(BATCH_SIZE, seq_len, INPUT_DIM))\n",
    "\n",
    "    t = timeit.timeit('m([inp])', number=call_number, globals=globals())\n",
    "    K.clear_session()\n",
    "    gc.collect()\n",
    "    timings[key].append(t/call_number)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3.7/site-packages/matplotlib/figure.py:2369: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  warnings.warn(\"This figure includes Axes that are not compatible \"\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzs3Xl8VPW9//HXdyYbZCMJhCQkJEBYBQSLIK6AiEvVKmqtXotxo7fXrdblh8VaWm3rcq+0rqgootXbh23xInVDlqitK7IpO4SwhS1km+yZOZ/fH2cyJCQhMzBJJsnn+XjwgDlzcuYzQ+Cd7/luRkRQSimlQo2jowtQSimlmqMBpZRSKiRpQCmllApJGlBKKaVCkgaUUkqpkKQBpZRSKiRpQCmllApJGlBKKaVCkgaUUkqpkBTW0QW0BWOMLo+hlFIhSkSMP+d1yYAC6AxLOLlcLmJjYzu6DL9pvW2rs9ULna9mrbdtNVeviPDJdmHrYSEyDHIm+B87eotPKaVUm/l6lx1OYQ64aHhgkaMBpZRSqk2s32exrkAwBqYOddA31q87ez4aUEoppYJu6yGLL3fZXS2Tsg39EwILJ9CAUkopFWS7i+x+J4CJWYbBfU4sajSglFJKBc2BMuHjrRYCjOlnGJV24jHTZUfxKaWUal8l1YbleRYeC4YmG07vH/htvYa0BaWUUuqkuaqF3J2R1HogMxHOGWQw5uQCqlu3oGpqaigqKsLlcuHxeNr99S3LwuHoPD8jaL1ty596nU4nsbGxJCYmEhkZ2U6VKXV8VXXC+xstqtwOUuPg/MEOHCcZTtCNA6qmpobdu3eTkJBAVlYW4eHhJ532gfJ4PDidznZ9zZOh9bat1uoVEerq6igrK2P37t30799fQ0p1uDqP8OEmi9Jq6BVlMW1YGGHO4Pxf2nl+vAyyoqIiEhIS6N27NxEREe0eTkoFyhhDREQEvXv3JiEhgaKioo4uSXVzHktYutnicDnERsKkrGoiw4L3f2m3DSiXy0VcXFxHl9Emdu7cyRVXXEGfPn0wxpCTkxPQ1+fk5DQJ7Dlz5hAWFkZ+fn7wClUnLC4uDpfL1dFlqG5MRFi5TdhXCj3C4ZIRDnqEB/c1uu0tPo/HQ3h4kD/NEJGTk8P69euZPXs2KSkpDBo0qKNLUkEWHh7eIf2mSoEdTp/vFPKOCOFOuHi4g/gehmD/zNRtAwrokrf1ampq+Oyzz7jjjju47777Oroc1Ua64veu6jzW7BU2HBAcBi4c5qB3TOvfj5YlBLqEd7cOqK7o4MGDiAiJiYkdXYpSqgvaeMBi1R47aqYMcZAW70c4ibBim1DnCSyium0fVFeUk5NDZmYmAL/97W8xxp6HkJubizGG1157rdmv0Z/GlVL+yDsi/CvPDpmzBxoGJvkXTiu32bcDDwR4C1BbUF3Iz372M8aMGcM999zDlVdeyfTp0wG7VaWUUiejoFRYsdUCYFyGYURK6+0by7sX1I5CIdxhD6QIRLcPqJc+b7mj+ZyBhuHev4RNByw+y2u5eTrzzKPzVxat81BY0fx5w/oazh1kX7OwAhZ/3/j1G14nUBMnTiQ1NZV77rmH0aNHc8MNNwCQm5t7wtdUSqnCcuGjzRaWwCkphrHprbecRIRPdwjbvHtBXTxCt9tQSikVRKVVwgebLOo8MKi34cwBrS9hJCJ8lidsPSQ4vRsVpsQF3pXQ7VtQ/rZYhqc4GJ7i3zWnn+rfNXtHn1yLSSml2lJlrXcJozpI72Xv6+RPn7Ul9tfWh5M/Ayma0+0Dqjs43jeU2+1ux0qUUp1FjdsOJ1cN9ImBC4Y6cDr8Cxqnw3DBUAdFldDHjyHoLdFbfN1A/ZDz5pbGycvLa+9ylFIhzu2xlzAqqoT4HnYrKLyV9fVEhB1FTtzeoeROhzmpcAINqG5hwIABhIWFsWzZskbHP//8c7788ssOqkopFYosEZZvs9hfBtERcMlwBz3CWw+nr3cJX++L5OMtFiKBTsltnt7i6wZiYmLIyclh/vz5XHfddUyaNIlt27axYMECRo8ezbp16zq6RKVUCBARPtsh7CqCyDB75F1sVOvh9M1uYV2BYBCG93UGbW5lhwWUMSYDeB1IASzgJRH5s/e5fMAFeAC3iIzrqDq7irlz5wKwaNEiFi9ezGmnncaSJUt46aWXNKCUUgB8s1vY4h15d+EwB4k9Ww+ab/cIa/cJBjirfy1ZST2DVo8JVlMs4Bc2JhVIFZHVxphY4FvgChHZ6A2ocSJSeILXltbe16ZNmxg+fPiJXD5outp+RaGmq9cbCt/DLpeL2NjYDq0hEFpvy9YXWHyZbwfNhcMc9E9sPZxW77GXPTLAlCGG5MiKVus1xiAifjWxOqwPSkT2i8hq759dwCagX0fVo5RS3dXWQ3Y4AZyXbfwKp7xC8YXT5MGGQb2DHych0QdljMkCxgJfeQ8JsNQYI8CLIvJSK18/B/hNw2Ot7ZVjWVaHb1dgWVaHvn6gtN62FWi9lmV1+J5QFRUtLJkSorTepnYWO/lqbwRgGJtSS2oPt1/bZiSGQ3pcBOlxHvpGeXC5gl9vhweUMSYG+AfwCxEp8x4+S0QKjDHJwMfGmM0i8mlL1xCROcCcBteU1pqZDocjJG7/hEINgdB621Yg9TocjpC4XRUKNQRC6z1q22GLr/ba22D8IMPwg4werX6NiPgGQVwcJ00GRASz3g4dZm6MCccOpzdFZFH9cREp8P5+CHgHGN8xFSqlVNe07bBF7jY7nMZlGH6Q0XocbNhv8f5GyzfXqa13QuiwgDL2O3sF2CQiTzU4Hu0dNIExJhqYBnzfMVUqpVTXs/WQxcoG4XSaH+G06YDFv3faW7zvKWn7GqFjb/GdBfwU+M4Ys9Z77FfAZuAdbzKHAW+JyIcdU6JSSnUtWw9Z5G63W0D+htPmg0d3czhzgGGAH/tABUOHBZSI/Ato6V2e2p61KKVUd9AonPobTktvPZy2HrL4dIf9NWdkGUamtt+Ntw4fJKGUUqrtNQyn0/sbxvoRTtsOH/2a8ZmG0Wnt2yukAaWUUl3clkMWnwQYTiJC/pGjra0x/dp/yIIGlFJKdWFbDlp84r1FN76/YYwf4QT2CL3zhzjYWSRtMgnXH7qauVJKdVEnEk77S8U3jNzhaJsVIvylAaWUUl3Q5hMIp11FwnsbLT7cZOGxOmad1oY0oLqgnTt3csUVV9CnTx+MMeTk5AR8jZycnCaT8H77299ijCE/Pz84hYaQE/2cOsvrqe5l88GjI+/GZ/oXTruLhY+3WFgCSdEGPzfPbVPaB9UF5eTksH79embPnk1KSgqDBg3q6JKUUu2kYThNyDSc6sfghr0lwseb7XAamWo4I8u0+SoR/tCA6mJqamr47LPPuOOOO7jvvvs6uhylVDs6kXDKKxRWbLPDaUSKYWKIhBNoQHU5Bw8eRERITEzs6FKUUu3oRMKpoFRYttVeRX9kamiFE2gfVJeSk5NDZmYmcLS/yBhDbm4uubm5GGN47bXXmv269vqmrO97WbFiBRMnTqRnz56kp6fz+OOPA1BcXMwtt9xCcnIyPXv25NJLL6WgoKDRNQoKCrj33nsZM2YMCQkJREVFMWLECB5//PEmW6hUV1czZ84chg4dSs+ePenVqxejRo3i/vvvb7XW1atXk5KSwogRI9i9e7fv+P79+/n5z39O//79iYiIIC0tjZkzZ3Lo0KEm19iwYQMXXXQR0dHRJCYmcsMNNzR7nlInY1ODcDrDz3ACSImDrER7nlOohRNoC6pL+dnPfsaYMWO45557uPLKK5k+fToAw4cPZ9OmTR1c3VFr1qxhyZIlzJw5kxkzZvD2228za9YsoqKiWLhwIVlZWcyZM4ft27fz9NNPM2PGDJYtW+b7+vXr17No0SKuvPJKBg0aRF1dHR988AGzZs0iLy+PF1980Xfu7bffzquvvsqMGTO455578Hg8bNu2jRUrVhy3xqVLl3LVVVcxevRolixZ4muR7t69m4kTJ1JbW8stt9zCoEGD2L59Oy+88AIrV65k1apVxMfHA/ZglXPOOYeamhruuOMOMjIyWLJkCRdddFEbfKqqu9p04Og6eWdktb7ag4jgtiDcaXAYwwVDHSEXTPW6dUB9sNHTbqvytqzxT/wZveDiESe2h9HEiRNJTU3lnnvuYfTo0dxwww2+50IpoL777ju++OILJkyYAMAtt9xCZmYm99xzD3fccQdPP/10o/Pnzp3Lli1bGDp0KADnnXceeXl5jf5R/eIXv+CnP/0p8+fPZ86cOaSmpgLwzjvvcPHFF7Nw4UK/63vjjTe45ZZbuOSSS/jf//1fevQ4ukfOnXfeSV1dHWvWrCE9Pd13/JprruGMM85g7ty5zJkzB4DZs2dTXFzMihUrmDx5MmAH5vTp01mzZk0An5hSzQs0nCxLyN0hlFcLl4xwEOYMvVZTQ3qLT7W7iRMn+sIJICIigvHjxyMi3HXXXY3OPeeccwDYtm2b71iPHj18/6hqa2spKiqisLCQCy+8EMuyWLVqle/c+Ph4NmzYwPff+7djy+OPP86NN97IzTffzD/+8Y9G4VRaWso///lPLr/8cqKioigsLPT9ysrKIjs7m6VLlwL2brdLlixh3LhxvnAC+xbnAw884O9HpVSLNgYYTm6PsHSLxfbDQmEFFFe1R5Unp1u3oE60pRIsHo+n0+34GgwDBw5sciwhIQGAAQMGNHv8yJEjvmNut5vHHnuM119/ne3btyPSeEJhcXGx789/+tOf+OlPf8qoUaMYOHAgkydP5rLLLuOyyy7D4Wj8D3rRokW4XC5uu+025s2b16TGLVu2YFkWr7zyCq+88spx39uhQ4coLy9n2LBhTc4ZMWJEs1+rlL82HrD4VwDhVOMWPtxkcdAFkWFw8XAHfWJCt+VUr1sHVHdyvGa82+1ux0qOv615S881DKFf/vKXPPPMM1x77bXMnj2b5ORkwsPDWb16Nf/v//0/LMvynfujH/2I/Px83n//fT755BOWLVvGK6+8wjnnnMOyZcuIiIjwnTt+/Hjy8/P5+9//zsyZMxk3blyzNdxwww3ceOONzdZZ3+KqPzeUb5+ozqlhOE3MMoxqJZwqa4X3N1oUVUJ0BFwywkFCz87xfakB1U3Ud/IXFRU1eS4vL6+9yzkpb7zxBueeey5//etfGx3fvn17s+fXj5674YYbEBFmzZrFE088weLFi7nmmmt856Wnp7Nw4UKmTJnC1KlT+fDDDznjjDN8z2dnZ2OMoba2lqlTpx63xuTkZGJiYprt+9u4cWMgb1cpnxMJp8XfWbhqIL4H/HCEg5jIzhFOoH1Q3caAAQMICwtrNBoO4PPPP+fLL7/soKpOjNPpbHJbr6Kigrlz5zY65vF4KClpPArGGMPYsWOB5sO6X79+fPLJJ6SlpTFt2jT+/e9/+55LSkrikksuYdGiRc1+ZiLC4cOHfTVeeumlrFq1ipUrVzY654knngjwHSsF6/cFFk4AUeHQJ8bQJxouH9m5wgm0BdVtxMTEkJOTw/z587nuuuuYNGkS27ZtY8GCBYwePZp169ad8LWNMWRmZrbbGn1XX301L774Itdeey1Tp07l4MGDvPrqqyQlJTU6z+VykZ6ezuWXX87YsWNJTk5m586dvPDCCyQkJHDZZZc1e/2UlBRyc3OZOnUqF154Ie+99x7nnXceAC+88AJnn3025557LjNmzGDs2LFYlkVeXh6LFy9mxowZvlF8jz76KB988AGXXnopd955J+np6SxZssQXYkr5Q0T4Ml/4bv/RLddb29VWRDDGHkY+eTB4xBDh7FzhBBpQ3Up9C2PRokUsXryY0047jSVLlvDSSy+dcEC5XC7Abnm0l6eeeorY2FjefvttFi9eTEZGBjNnzuT0009vdOutZ8+e/OIXv2D58uUsW7aM8vJyUlNTufzyy3nwwQdJS0tr8TWSk5NZuXIlU6dO5ZJLLuHdd9/l/PPPJyMjg2+//ZbHH3+cxYsX85e//IWoqCgyMjK47LLL+PGPf+y7xqBBg/jss8+49957eeaZZ4iMjOTiiy/mjTfeoG/fvm36GamuwWPBym3C9kLBYWBStiG7z/HDaVeRsL7A4qLhDsKdBqfD0FmHYpljb5V0BcYYae19bdq0ieHDh7dTRc3rbKP4mqv33Xff5Uc/+hHLly9nypQpHVRZ87rC53s8ofA97HK5iI2N7dAaAtGZ6q31CB9uqONAuZNwB1wwzEF6r+O3grZ6d84V/GtpBZs/n68xBhHxqzmnLSh1Uj766CMuvfTSkAsnpTqzqlrhg00WhRVOeoTDRX4MC/+uwOKLfPsH8zH9DKekdL5besfSgFIn5bnnnuvoEpTqUsqq7WHhZdUQE2Fx6cgw4qJaDhsR4Zvdwtp9/s+L6iw0oJRSKkQUltstp6o66B0NZ2dUExfV8i0zS4R/5QmbDwoGOC/bMCS5a4QTaEAppVRIqN80sM6CfvF2n1NN5fG/xgCWBU4HTB3iIDOx89/Wa0gDSimlOtj2wxa52wVLYFBvw6Rse/RdTStfZ4zh3GwYlWZIiu5a4QQ6UVcppTrU+gKLFdvscBqVapgy2A6nllTXCbnbLWrddp+Tw3TNcIIgtqCMMZEi0lrgK6WUwh7c8NUuYX3B0Y0GR7ey0WB5jT2AoqQKRGDy4K4ZTPUCakEZYy42xsw55th/GWPKgApjzFvGmPBgFqiUUl2NZQm52+1wMsYOmtbCqajSXlevpAoSe9rbund1gbag7gd8+1UbY4YDfwZ2ADuBa4GvgT8Fq0CllOpK6jzCx1ss9pZAmAMuGOogI+H4YbO7SFi+1R5A0TfWnhcVGaYBdazhwPsNHl8LVAHjRaTMGPMWcCMaUEop1URVrb0v0+EKiAqzgyY59vhBs36fxZe77NuAA5PsARRhnXBdvRMR6CCJBKCwweOpwAoRKfM+zgUGHPtFzTHGZBhjVhpjNhljNhhj7m7w3EXGmC3GmO3GmFkB1qiUUiGnrFpY/L0dTrGR8KNRrYcTQHmt/fu4DMP5Q7pPOEHgLahCIBPAGBMLnA7MbvB8OPi9LqEbuFdEVnuv9a0x5mNgC/AccAGwF/jGGPOuiOgmOkqpTqnhBNykaHtH254R/gXNGVmGrERDWnz3CaZ6gQbUF8B/GmM2ABd7v77hLb9sYL8/FxKR/fXniojLGLMJ6AfEA9tFJA/AGPNX4EdAiwHlHbjxm4bH6lfZbollWXg8Hn9KbTMNd37tDLTethVovZZltfp93tYqKio69PUD1RH1Hih38NmuSNyWoW+0h3Mya/DUgKuFMc8l1YbVBRGc1b8Gd41db6wDOviv2i/B/nwDDajfACuBt72PF9a3bIy9t/WV3ucDYozJAsYCXwHTgD0Nnt4LTDje14vIHGBOg+tJayvqOhyOkFjpOhRqCITW27YCqdfhcITEytyhUEMg2rPeHYUWn+Q3nIAbjtMR0eL5u4qEFTvswRBbiqMZ3ad7f74BBZSIbPSO3DsLKBWRTxs83QuYi90P5TdjTAzwD+AX3oEWzbVju96eIEqpLq3h6uIjUw0TswzN//dmz4laVyB87R0MMai3YUKmoaqVpY66uoAn6opIEbCkmePF2EPO/eadM/UP4E0RWeQ9vBfIaHBaOlAQaJ1KKdURRISvdwvrvKuLT8g0jE5rOZw8lvDZDmHrYfv8cRmGsektn9+ddNhSR96W0ivAJhF5qsFT3wCDjTEDjDERwE+Adzuixs7I5XLx0EMPMWHCBHr37k1kZCTZ2dnMmjWLysrGP44dOXKEm2++maSkJGJiYpgyZQpr1qxh0qRJZGVlNbn2vHnzGDp0KFFRUQwZMoRnn32W1157DWMMubm57fMGlQph9RNw1+2zJ+BOyjac2s9x3HD65waLrYeFMAdMHergtIyWz+9uOnKx2LOAnwLfGWPWeo/9SkTeN8bcAXyEPSLwVRHZ0FFFdjb79u1j/vz5XHXVVVx//fWEhYXxySef8MQTT7BmzRo++ugjAGpra5k6dSpr164lJyeH8ePHs379eqZOnUpiYmKT6z7++OPMmjWL0047jT/84Q9UVlby5JNP0qdPn/Z+i0qFpDqPsGyLxZ4AJuA6HYbUOEN5jXDhMAe9W9mUsLvpsIASkX9hrxbf3HPv03h0YJv5/oZbW3wu7eafkjjlPACKVnxCwatvtHjuyL/M9/15+0O/ozp/d7PnJUw+l363zACgaucu8uf8ocXrnIiBAweyZ88ewsOPrjh1++238+tf/5pHH32Ur7/+mvHjxzN//nzWrl3Lo48+yuzZR2cKjBo1ittvv53MzEzfsaKiIubMmcOoUaP497//TVRUFAC33norQ4cOPal6leoKquq8E3DL/ZuAW+cRwr3zmU7vb98CjArXcDqWrmbexURERPjCye12U1xcTGFhIVOnTgXgq6++AmDJkiU4nU7uvvvuRl9/2223ER8f3+jYxx9/THV1NT/72c984QSQkpLCf/zHf7Tl21Eq5JVWCe9+Z4dTbCRcfpwJuCLC2r0Wf1tjUVlr9zkZo+HUkm6/H5S/LZbEKef5WlOtyX70Yb/O6zEg86RbTM15/vnnmTdvHhs2bGgyt6a4uBiAnTt3kpaWRkxMTKPnw8PDGTBggO+8+nMBhgwZ0uS1tAWlurMDZcJHmy1q3K1PwHV7B0Ns8w6G2FsiDEnWYDqeVgPKGPMmsAj4UEQ616y8buipp57i3nvvZdq0adx1112kpaURERHBvn37yMnJ8QWWiP8j9wM5V6nuYkehRe42wSOQ0QvOH+ogooVliCpr7QViD7rs/qnJgx0MSNJwao0/LagxwHVAtTFmOfAOsEREDrdpZeqEvPHGG2RlZfHBBx/gcBy9g/vhhx82Om/AgAEsW7aM8vLyRq2ouro6du7cSa9evRqdC7B161YuuOCCRtfZsmVLW7wNpUKWiLB2n/DNbvsHtxEphjMHGBwtjLw7UmH3T1XUQnQEXDjcQe8uusFgsLXaByUipwBDsFdqSAJeBgqMMZ8aY35hjPFrcVjVPpxOJ8aYRq0et9vNY4891ui8yy67DI/Hw5//3Hjq2ssvv0xpaWmjYxdccAGRkZG8+OKLVFdX+44fOHCAN998s0kNlZWVbN68mf37/Vr1SqlOw7KET3ccDaczsgxnHSecKmvt/qmKWnubjCtHazgFwq9BEiKyXUSeEJEzsdfLuwuoBB4Hthtj1hpjHjbGnNqGtSo/XH311ezcuZOLL76YefPm8cQTTzBu3Lgma2TdeuutjBo1ioceeoibbrqJF154gZ///Of8+te/Jjs7u9E8jKSkJH7zm9/w3XffcdZZZzF37lx+//vfM2HCBF+/VMPzv/76a4YPH86DDz7YPm9aqXZQ67YXfN1ySHB6h5GPTjv+nKWeEYbR/QyD+xh+eIr/C8Qq24msJHEAeAF4wRgTB1wGXIG9meFvjDG7sG8Dviwim4NZrGrd/fffj4jwyiuvcPfdd5OSksK1117LTTfdxIgRI3znRUZGsnz5cu6//34WL17M22+/zYQJE1i+fDm33nprk0m9Dz74IDExMTzzzDPMmjWL/v37+15r1apV9OjRo73fqlLtxlVt36YrroIe4XDhsJZH6rktobwGevWwnz8t3f5dJ98GzgSrA9wYEwlciB1WlwLPisjvgnLxwGuR1t7Xpk2bGD58eDtV1DyPxxNyi5l6PB569+7NhAkTmvRbNVfvnXfeybPPPktBQQGpqantWWqrQvHzPZ5A6w2F72GXy9WpFjM9kXoPl9vhVFUHvXrYI/Vio1q+pbd0s4Wrxr6dFxN5cqHUFT9fbxeEXx9M0IaZi0gN9pJE7xpjHNj9VSqEVVVVNWn5zJs3j5KSkiaDIaqrqxtN/gXYv38/r7/+OiNHjgy5cFIqGPKLhBVbLdwWpMXbt/Va2mq9sNwecl5RCzERUNuxu/l0CW0yD0pELEBH+YW42267jerqas4880wiIyP54osveOutt8jOzmbmzJmNzs3NzeX+++9n+vTppKenk5+fz8svv0x5eXmTARhKdQXf77f4fKd9J2ZIH8M5gwxOR/PhlHdEyN1mB1nfWJg21EEP7W86ad1+om53Nm3aNJ577jkeeeQRysvL6du3L7feeiuPPPJIk2Z6dnY2AwcO5OWXX+bIkSNERUUxbtw4HnzwQd8qFUp1BZYIX+YL3+9vfXVxS+wtMtYX+BdkKjAaUN3YjBkzmDFjhl/nZmdns2jRok7Vp6NUoOo89i29XcXgMHBetmFwn5YHOx8uh/UFggEmZBlGpeo2GcGkAaWUUtgDHD7cZFFYAZFh9m261Pjjh03fWHuSblK0vSq5Ci4NKKVUt1fkXe2hvNZe8PXiEQ7fMPGGRIQNB4SEnoZ+3vAamaprbrcVDSilVLe2t8ReJ6/O4x3gMMxBj2ZWF6/zCJ9sF/KOCD3ChWvHOohoYUSfCo6Ao98Yk2GMedUYs9cYU2uMmeI93sd7/PTgl6mUUsG3+aDFB5vscBqYZPjhiObDqaRSeGe9Rd4RIdwJZw3UcGoPAbWgvOvufQlEeX/3TX4RkcPGmHHArdjbtiulVEgSsdfTW7vPHn13aj/D+P7ND3DIKxQ+2W5RZ0FCD7hgWPO3/1TwBXqL7/eABYwEqoBDxzz/PvbSR0opFZLclpC7zb5VZ4CzBxmG923+ZtLqPRar9tghNqi34dxBxrcTrmp7gQbUVOAZEdljjGlupYhdQPrJl6WUUsFX44YVG+x9mcKdMHWIg4yElgOnb5zB6RAmZBpOSdEh5O0t0ICKA463h0LECVxTKaXaXEmVsHRHFOXefZkuGu4gqZmtL8prxLeGXr94w3Wn6SrkHSXQQRJ7gFOO8/wZwPYTL0ep0Jebm4sxhtdee61Lvl5XlH/EHuRQXusgKRquGN00nESEdfss/rraYm/J0cWmNZw6TqABtQi42RgzssExATDGXAVcA7wdpNqUUuqk2EsRWSz1DiPPiHdz+UgH0ceETq1bWLbF4qtdgiX2Cuaq453IIIlLga+AT7HDaZYx5g/AeGAt8D9BrVAppU5AdZ2wYpvF3hIwwPhMw4DYWsKdkY3OK6oUPt5sUVpt90taLrM4AAAgAElEQVRNznaQlaStplAQUECJSJkxZiLwCHA99t/7BUAJ8DwwW0Sqj3MJpZRqc4Xl9uRbVw1EhcH5Qx30ize4XI3P237Y4tMdgtuCxJ72dhrxOoQ8ZAQ8UVdEykTkbhHpA/QFUoAkEblTRMqCXqEKiMvl4qGHHmLChAn07t2byMhIsrOzmTVrVpNdcgGOHDnCzTffTFJSEjExMUyZMoU1a9YwadIksrKympz/wgsvMHToUKKiohgyZAjPPvssr732GsYYcnNzg/peGva9PP/8877XHTVqFO+99x4A3333HRdddBFxcXEkJSVx1113UVdX1+g6X3/9NTk5OQwZMoSePXsSGxvLWWedxTvvvNPkNffs2cPNN99MZmYmkZGRJCcnc+aZZ7Jw4cJW6124cCHh4eFcffXV1NTU+I6vWrWKK6+80vf3MXToUH7/+9/jdrubXGPx4sWMHTuWqKgoMjIyePjhh5u8H3V8Ww9ZLP7eDqc+MTD9VIdvWaKGat3CF/l2OA3uY7hilIZTqDmpEXcions+hZh9+/Yxf/58rrrqKq6//nrCwsL45JNPeOKJJ1izZg0fffSR79za2lqmTp3K2rVrycnJYfz48axfv56pU6eSmJjY5NpPPPEEv/rVrzjttNP4wx/+QGVlJU8++SR9+vRp0/f03HPPUVxczK233kpUVBRPP/00V1xxBX/729+47bbbuO6667jiiitYunQpzzzzDMnJyTz00EO+r3/nnXfYvHkzP/7xj8nMzOTIkSMsXLiQ6dOn8+abb3L99dcD4Ha7ueCCC9i3bx//9V//xZAhQygtLWX9+vV89tln3HjjjS3W+Ic//IHZs2dz++238/TTT+Nw2D/7vf/++1x55ZVkZ2dz7733kpiYyBdffMHDDz/M2rVr+dvf/ua7xv/93/9xzTXXkJWVxcMPP0xYWBgLFizgn//8Zxt9sl2Lx7IDZ+MBu/9oaLLhrIGGsBa2vogIM5w/xEFJlTC8rw4hD0UntOW7MWYwMBh719wmf6si8vrJl3bi/N3yvcc/l1K+7rt2qso/MaeOIuv+u0/462trazHGNNn99te//jWPPvooX331FePHjwfg+eef5/bbb+fRRx9l9uzZvnPrj2dmZpKfnw9AUVER/fr1Y/DgwXz99ddERUUBcODAAYYOHUpZWRkrV65k0qRJJ1z7sXJzc5k8eTJpaWls3LiR+Ph4ANavX8+pp56KMYa///3vTJ8+3fc1P/jBDygoKGD//v2+LdQrKiqIjo5udO3KykrGjh2L0+lk48aNja77+OOP88ADD7Ra14IFC5gxYwZ33nknzz//PL///e/51a9+5TuvurqarKwshgwZwooVKwgLO/rz4Ny5c/nlL3/p+8w8Hg8DBgygsrKSzZs307t3bwBKS0sZPXo0u3fvZsGCBeTk5PiuoVu+H1VRaw9yOOiyt8k4a2Dzk2+37a+gSnowOq1zLPAaKp+vv4K95XtAf0vGmFRjzFJgM7AEWAi8dsyvBYFcUwVXRESEL5zcbjfFxcUUFhb6NhX86quvfOcuWbIEp9PJ3Xc3DsTbbrvNFwb1Pv74Y6qrq/n5z3/uCyeAlJQU/uM//qOt3g4AOTk5jeoZPXo0cXFxpKWlNQongLPPPpsDBw5QXl7uO9YwnCorKzly5AiVlZVMmTKFTZs2UVZm35muf42VK1dy6NCxi6Q0VV1dzdVXX81LL73Ea6+91iicwP7MDh48yE033URJSQmFhYW+X5dccgkAS5cuBeDbb79lz5493HTTTb5wqq/pP//zP/36nLqrA2XConV2OEVHwOUjHU3CyRJh9R6L3J2RfJkvHHTpKL3OINBbfC8Bk4E/AZ8BxUGvqB2dTEslGOp/wg+2559/nnnz5rFhwwYsy2r0XHHx0b+ynTt3kpaWRkxMTKNzwsPDGTBgQJNzAYYOHdrk9Zo7FkwDBw5sciwhIYGMjIxmj4Pdt5aebi9qcujQIR566CEWL17cbPCUlJQQFxdHZmYms2fP5o9//COpqamMGTOG888/n2uuuYbTT2+6BvIDDzyAy+VqdJuwoU2bNgFw8803t/jeDh48CEBeXh4Aw4YNa3LOiBEjWvz67qx+64sv8gURSI2zV4Y4dqv1ylp7NF9BKYC9O26fmGYvqUJMoAE1BfiziNwXjBc3xryKPWz9kIiMbHA8H3ABHsAtIuOC8XrdwVNPPcW9997LtGnTuOuuu0hLSyMiIoJ9+/aRk5PTKLACub17IreCg6WlED9euNfXKyJMmzaNTZs2cdddd3H66acTHx+P0+lkwYIFvPXWW40+k0cffZSbb76Z9957j88++4z58+fz5JNP8sADD/D44483eo0rrriCf/zjHzz55JNceOGFJCUlNVvDk08+yZgxY5qtMy0trdG5zfWDdORnH6rcHuGzPGHbYfuzGZVqmJBlcBzz+e0pFlZus6h2Q49wmNCvmiFp0c1dUoWgQAOqnOCuFPEa8CzQXJ/VZBEpDOJrdQtvvPEGWVlZfPDBB76OeoAPP/ywybkDBgxg2bJllJeXN2pF1dXVsXPnTnr16tXoXIAtW7YwZcqURtfZsmVLsN9G0Kxfv55169bx8MMP89vf/rbRc/Pnz2/2awYOHMidd97JnXfeSXV1NRdeeCFPPPEE9957L8nJyb7zpkyZwi233MIPf/hDJk+ezLJlyxo9P3jwYMC+xVh/i7UlgwYNAo62uhpq7lh3VlZtDyE/UgFhDntb9kG9m/ZWbDlo8ckOO8D6xcPkwQ48NVaT81ToCjSg/om9YOy8YLy4iHxqjMk62esYY+YAv2l4zHXshIdjWJaFx+M52Zc+KcfefgsGp9OJMQa32+1rYbjdbv74xz/6XrP+ff/whz/ko48+Yu7cuY36T1588UVKS0vp1auX79wpU6YQGRnJCy+8wIwZMxoNknjzzTcB+5Zl/fmVlZXs3r2b+Ph4UlN9u7IEpP5aLf1diUiT4/WfqcfjafT5NqwN4Pvvv/cNM69/rrS0lJ49ezYaYBIeHs6wYcP49NNPKSwsJCkpqVFdZ599Nu+99x6XXXYZkyZN4uOPPyYlJQWAqVOnkpyczGOPPcbVV1/dZGRkVVUVbreb2NhYxowZQ3p6OgsWLOC+++7z9UOVlZUxb968Zj8Hy7Ja/T5vaxUVFe36evtdDj7fE0mtxxATYXFOZg29IqXJ/CaAhHDoGR5FdqKbEX3ceGrav96T1d3rDTSg7gWWG2PmAs8AO1sdLndiBFhqjBHgRRF56bgni8wB5tQ/NsZIayNJHA5Hm/T/BCrYNVx99dU8+OCDXHrppUyfPp2ysjLeeust33+6Dd/3zJkzefnll3n44YfJy8vzDTN/++23yc7ObhRyycnJ/PrXv+ahhx7i3HPP5YYbbqCyspKXXnqJIUOGsGrVKsLCwnznf/vtt0yePJkbb7yx0Rpy9SPgjj1+vM+mpb8rY0yT4/WtRqfTicPhYOTIkZxyyin893//N9XV1QwdOpStW7fy4osvMnLkSFavXo3T6cTpdPLpp58yc+ZMrrrqKoYOHUpMTAzffvstr7zyChMmTPD1BR1b13nnncfSpUu56KKLOP/881mxYgVpaWnExcXx+uuvc8UVVzBixAhuvvlmsrOzKSkpYfPmzSxatIh33nmHSZMm4XQ6+Z//+R9+8pOfMHHiRG677TbCwsJ49dVXSUpKYvfu3U0+B4fDERIjvNqjBhFhzT5h1W77v5v+CTB5cBiRYY1Hq+4tEdLiwWEMscC18UK4s/E5ofCZBaI71xvoShIlxpiFwFzgLmj2nrmIyMmuaH6WiBQYY5KBj40xm0Xk05O8Zrdw//33IyK88sor3H333aSkpHDttddy0003Nelsj4yMZPny5dx///0sXryYt99+mwkTJrB8+XJuvfXWJhN7Z82aRa9evfjzn//MrFmz6N+/v+/1Vq1aRY8ePVqtr/4n/n79+gXvTR+H0+nkvffe47777mPhwoVUVFQwcuRIFi5cyLp161i9erXv3FNPPZXp06eTm5vLm2++icfjoX///vzqV7/i3nvvPe7rnHHGGSxbtoxp06Zx3nnnsWLFCjIyMrjwwgv55ptveOyxx/jLX/7C4cOHSUhIYNCgQfzyl79k9OjRvmtcddVV/P3vf+d3v/sdc+bMITk5mZycHM4991ymTZvWZp9RqKt1Cyu3W+wqsh//IMNwWnrjeUtujz1YYtNB4bR0w7j+9nO6d1PnFtA8KGPMA8AfgYPA17Qwik9EbgrgmlnAPxsOkjjm+TlAuYj8dwDX9GseVEfPIWmrUXwny+Px0Lt3byZMmNCo76qleu+8806effZZCgoKWr2d98tf/pIFCxawY8eOZicDB1Oofr4tCbTeUPgebut5OsWVwlLvOnkRTpgy2EH/RNPknOVbLYoq7TlQE7MMp6Q2P4OmK84rCiXBngcVaEvnTiAXuEhE2mT9FWNMNOAQEZf3z9OA37XFaym7H+TYls+8efMoKSnhggsuaHS8urq6yYTX/fv38/rrrzNy5Ei/+po++ugjHnrooTYPJ9X55RUKudst3zp504Y5iIs6+v+aiLDlkPD5Tnu5ovgoe8293s3s8aQ6p0ADKhF4O1jhZIz5X2AS0NsYsxd7oMNK4B1v8z0MeEtEmg5BCwIR6fbLm9x2221UV1dz5plnEhkZyRdffMFbb71FdnY2M2fObHRubm4us2bNYvr06aSnp5Ofn8/LL79MeXk5jz32mF+vt2HDhrZ4G91OVx56bonwzS5hXUHLW627PcKnO4TthfY5g/sYzh6o27F3NYEG1Dqgf7BeXESua+GpU4P1Gi1xOp3U1dURERHR1i8V0qZNm8Zzzz3HI488Qnl5OX379uXWW2/lkUceadJUz87OZtCgQbz88sscOXKEqKgoxo0bx4MPPtjqMGoVXHV1dZ3q9qW/quqEFVst9pXaa6idkWUYmdp0nTyHwz43zAFnDzQMSe4cSxepwATaBzUZe0PCi0VkVZtVdZL86YPav38/4eHhjZaVaW9dvY+ko3XlegsLC6mrqzvhIfzBEsw+ksPl9r5M5bX2pNrzhzhIi298S6/OYy/yCvYKEbUe6BXACuRdsU8nlHR0H9RPgX3Al8aYL4A87NUeGhIRuSXA67a7xMREdu/eDUBcXBzh4eHd/nafCm0iQl1dHWVlZRQXF9O/f9BuZnSo+r6kf+cJHoHkGHtfpujIo/8eq+vs/qg6D/zwFAcOY+gZYejZgXWrthdoC8qfmaUiIh36Y6s/LSiAmpoaioqKcLlcHTJp17KsRqs9hDqtt235U6/T6SQ2NpbExEQiIyOPe257ONmf8Gvcwr/yhB3evqThfQ1nDjA4G2yRsb/Mvu1XUWuP5Lt8lIPEnif2w2RXbJGEkg5tQYlI5/nX7ofIyEhSU1M77DZJV/zmCyVab2g7UGYv4lpeQ7N9SZYIa/cK3+4RBOgbaw8zj43SOx3dxclOqFVKqYBYIqzZK6z2Bk+faJgypPFuthW1wsqtFgXePbrH9DOMyzA4Wth8UHVNGlBKqXbjqrZXFz/gXTtvTD/DDzIa39ID2H5YKCizB0tMHuwgvZcGU3d03IDybochwEwR8Xgft6ZTDJJQSrWvHYUWn+2wR9719AZPvxaCZ1SaocYNI1PtwRCqe2qtBZWDHVA/xx6tl+PHNQXQgFJKAVDnEf69U9h6yB4IkZkA52U7iAo/Gjxl1cLnOy3OGeQgOsLe12l8pgZTd3fcgDp2UERXGyShlGpbh8vtEXil1eB02OvkDe97dOJt/RDzL/LtOU5f5QtThmgwKZv2QSmlgk5EWF8gfLNbsMReS2/KkMbDwytqhU+3W+wpsR9nJcKZAzSc1FEBBZQxJg/4hYi828LzlwJPi8jAYBSnlOp8KmqF3G32ckVg9yONzzSEOY62mrYX2hNzaz323KazBhqyezdd0kh1b4G2oLKAmOM8Hw1knnA1SqlObVeRveJDjRuiwmBSdtPtMUqrIXebPcQ8oxecm233Oyl1rGDf4usLVLZ6llKqS3F7hC93CRsP2AMh0nvZ4dTcCLxePQyn9zdEhcPQZG01qZa1GlDGmHOxt8SoN90Yk93MqYnAT4C1wSlNKdUZFFXYGwYWV9kbBo7PNIxqsAJ5dZ09im9Qb0OWtzU1Jl3HW6nW+dOCmoy9TxPYQ8ine381ZztwTxDqUkqFOBFha2EYaw9YeATie8D5gx30jjnaItpVJHy6w6Kqzh7R1z/BXuhVKX/4E1B/Al7D3p4lD/gFsPiYcwR7W/aioFanlApJVXXCJ9stdhfb+6kNSzZMHHB0w8Bat73T7dbD9i2/lDj7lp+GkwpEqwElIqVAKfj2g9okIofaujClVGjaW2IvV1RVB+EO4bxsJwN7m0bPf7LdXn3c6YDT+9ubDmo4qUAFupr5J21ViFIqtHkse17Teu9W7KlxcHpqNSlJMY3O+XSHHU59YmBytoNeJ7g1hlIBj+IzxvQHfgYMBpKwb/01JCJyfhBqU0qFiMJye/h4UaX9D/4HGYYx6YaKcjusRARj7EVfzxvk4FC5cGo/bTWpkxPoRN2LgXeACMAFaJ+TUl2YxxJW77X3ZRIgNtJeEaJvrB08bgs+32lhgIneVSD69TItLgKrVCACbUH9ESgErhCRVW1Qj1IqRBxy2X1JxVX245Gp9vyl+oEQB13Cim1RuGoFh4FRaUJMpAaTCp5AA2oY8JCGk1Jdl9sSvvX2NQkQH2WvPp4SZ4ePxxJW7RHW7xMEBwk9YNJgh4aTCrpAA+owUNsWhSilOt5Bl93XVFpl9zWNTrN3sg3ztpoOl9vr7BV7nx/ep46JgyJ96+wpFUyBBtQbwFXA021Qi1Kqg7g99gi97/bbgx569bDnLSXHNg6e9QVCcZXdqpo02EFP6ghzRHVEyaobCDSgXgMmG2MWA38GdmJvZNiIiOw++dKUUu1hf5nd11RWbbeKTu1nOC3j6OrjNW4hMsz+85kDDLGRcFq63apyuTqwcNXlBRpQm7FXjTDApcc5z3nCFSml2kWdt9X0vbfVlNDTbjX18S5VVL/LrasGrhrtwOEw9AjXnW5V+wk0oH6HHVBKqU6soNRuNblq7J82x6QbTku35zF5LGFdgbBmr+CxINwJRZXQ+3gb7SjVBgJdSWJOG9WhlGoHtR7h63xh40H758yknvYIvfoFXveWCP/Os7doB8jubTgjyzS7bYZSbU23fFeqm9hbYi9DVF4Dxtj9SGP62a0mgH/lWb79nOJ7wNkDHfSL12BSHSfQlSTO9ec8EfnUz+u9it2XdUhERjY4fhH2IAwnMF9EHgukTqXUUbVuezPBzd5WU+9ou9WUFN04fJKi7cVdT0s3jE47GlxKdZRAW1C5+NcH5e8gideAZ4HX6w8YY5zAc8AFwF7gG2PMuyKyMaBKlVLsKT66eKvD2GvonZpmcDgMB11CaZUwJNnePHBYsiGjl9EJtypkBBpQN7VwjUFADpAPvOjvxUTkU2NM1jGHxwPbRSQPwBjzV+BHgAaUUn6qcQtf5AtbD9k/T/aJsVtNiT0N1XXCV3kWWw4JTgekxgmxUfYOuDGRHVy4Ug0EOkhiYUvPGWOeBFafdEXQD9jT4PFeYMLxvsAYM4eju/4C4OoEEzQqKio6uoSAaL1tK1j17itz8M2+CKrcDhxGGN23jqG93Rg3rNnlZN2BCGo9BocRhiW5cdfU4arr2Jrbi9bbtoJdb9AGSYhIsTFmPvAA0GKQ+aG5+wvHva3oHV04x3cBYyQ2NvYkSmg/naXOelpv2zqZeqvr7FbTNu8utn1j4bxBTnr1DKOwXPhXnsWhcvvcfvFw1kAnvXqEASe3EkR3+ow7QneuN9ij+IqBgSd5jb1ARoPH6UDBSV5TqS4t/4jwWZ69y21zu9h+kW+HU89we1uMgUn2LT2lQlnQAsoYEwX8FDhwkpf6BhhsjBkA7AN+Alx/ktdUqktyeVd72FVsP06Jg/MGOYiLgjoLIrzDlc4a4GDzIWFchiEiTINJdQ6BDjN/tYWnEoGJQB/g/gCu97/AJKC3MWYv8BsRecUYcwfwEfZowFdFZEMgdSrV1XksezuM1Q1Wezi9v+GUFENJFfxzg0WYAy4a7sAYQ2K04cwBGkyqcwm0BZXTwvEiYCtwj4i85e/FROS6Fo6/D7wfYG1KdQsFpXZ/Uol3I8FBvQ0TswzhTvhmt71MkQhEhkFFLToyT3VagY7ic7RVIUqp46usFb7MF7YXeld7iIKzBjroFw+7iuyt18u9u7UN62sY398QFa6tJtV56VJHSoU4S4RNB+yVx2s99iCIseneCbcGPtxksafEPjcp2l6iqG+sBpPq/IIaUMaYs4Dficj5wbyuUt3VIZd9O6/QO70ko5fdaoqLOhpASdGGQ+XCDzIMI1KOjtxTqrPzO6CMMUnYK0YUicj2Y547A3srjvMBK6gVKtUN1biFb3YdXXU8OsIeiZcabw+O6NVDGNzHvuM+Nt1waj/j21RQqa6i1YBqsDberXgn0RpjvsZefqgamAdcix1MbwG/b6tilerqROyJtl/mC9Vue9Xx0amGMemQVyi8vUaoqrMDa2CS4HQYwp0aTKpr8qcFdScwE3sC7ZdANvbSQ89hT6IdD7wBPCIiO9qoTqW6vNJqQ+4ui/1l9uOUODhrgKGi1vDudxbF3lF7yTFwRpZDVxtXXZ4/AfVT4DtgoohUAhhjngN+DhwBzhaRL9quRKW6tjqPsHqPsL4gCgGiwuCMLEO/eMjdLuwrtW/zxUbC+ExdBUJ1H/4E1BBgTn04eb2AHVCPazgpdWJEhF1F8O+d9nYYAMP7Gk73Dg+3LKG8Rohw2ns0nZKqezSp7sWfgIqm6fJF9Y+/C245SnUPZd4linZ7lyjqHQ2nJtdQ6u6BeJdGdjgMU4c6iI5A5zOpbsnfUXzHriZe//gEF+lXqnvyWPZKD2saLFE0LsMQ7hA+3x1BlVuorIWzB9mBdOyut0p1J/4G1CXGmJQGj3tih9Q1xpgxx5wrIjI3KNUp1UWICHtL4PN8i1LvYIfs3obMRFi7VzhSCeCgT7S9dJFSyv+Aup7mVxT/WTPHBNCAUsrroEv4usHovPgeMKafIa9QWL7VPhYdAaOTaxiZ0UMHQCjl5U9ATW7zKpTqgooqhW92W+wqsh9HhtnBNDLVUFgBe0qEcCeM9R6rqvRoOCnVQKsBJSKftEchSnUVrmph1Z6jO9uGOWBECsRFwYgUe/WHvrFw7iBDZoKhR4SGklLN0cVilQqSqlphzT5h4wHBEnAYGJJsz2vadBBq3JDYU0iJswNpWF/dHECp49GAUuok1brt9fHWFwhu70qUg5IgNgq2HIIq71jXvrH2SuRKKf9oQCl1gtyWsHG/3WqqcdvH+ifYc5o2H4QdR+xjfWLg9P72vk3ax6SU/zSglAqQJcLWQ8K3e8S3AkRKHIzv7yAlzvDFTovKOiEpGsZlOOifoMGk1InQgFLKTyLCziPwzZ6jc5kSe0JaPKTGGl/f0ph+9p+zEjWYlDoZGlBK+WFvifDNLovD3o0D4yIhIwH2FMP3+2FXkZCZKDgc9qi8AUkdW69SXYEGlFLHccglfL3boqDUftwzHPonGA6UCRu8K1LGRdmLuaKNJaWCSgNKqWYUeyfZ5nsn2UY47ZXG9xQLmw/Z85tiIu1gGtLH4NBVxpUKOg0opRoor/FOsj0kCPaw8FGp9pbqYQ7YUShER9jbrA9N1u0vlGpLGlBKAVV19grj9ZNsjYH+vaDWDaPTDJFhdhBdNMJBXBSEaTAp1eY0oFS3VlkrfFdgB1Odd5Jtv3io9eDbq+n7/cK4/nYgJfbUYFKqvWhAqW6pvEZYt8/uT/J4g6lvLIjAPu+AiMgwu/V0SqqGklIdQQNKdSulVcLaffZCrpZ3282sRDuMthyyH4c77X6n0WmGiDANJ6U6igaU6haKKoW1e4UdhfbgB4MdTOMyHCRGG/aVCjsKLUZ6g0m3WFeq42lAqS6tsFxYvffocHFjIDkaKmrsx4neLdXT4uD6Hzg0mJQKIRpQqks6UCZ8kx/J/nK7g8lh7GWJyqrhULl9TlgluD1CmNNgjCEqvAMLVko1EbIBZYzJB1yAB3CLyLiOrUiFOhFhXyms2Vu/vbqTMIe90kNxJRR6lylKjoFT+znITASHrpWnVMgK2YDymiwihR1dhAptIsLuYli91+Kwt3UU4YTBSXUMS41g0Xq73ykrEUanOXyLuiqlQluoB5RfjDFzgN80POZyuTqmmABUVFR0dAkBCbV6LYE9pU42Hg6npNreCTDMIUSHW5w/sAZ3TQURVjTj+znp3dMiLtIetheq3xqh9vn6o7PVrPW2rWDXa0QkqBcMFmPMTqAYEOBFEXkpgK+VUH1fDblcLmJjYzu6DL+FSr2WJWwrtEfllVbbxyKc9si8Go/9eNowB0nh5SFRr79C5fMNRGerWettW/7Ua4xBRPy6jRHKLaizRKTAGJMMfGyM2Swin3Z0UarjuC17o8C1+4Ry7yi8CKfdkqr1BlNclD25Nj0eqio7rlal1MkL2YASkQLv74eMMe8A4wENqG6ovMZeimjzQaHau7V6rx5Q7YbqOvtx31i7f0kHPijVdYRkQBljogGHiLi8f54G/K6Dy1LtqH5E3oYDFruL7Pu8YA8VPy3dQVaSvUbegTLRgQ9KdVEhGVBAX+Ad73bZYcBbIvJhx5ak2kON276Nt/HA0f4lg73thceCAYkwsLcdRqNS7VaTUqprCsmAEpE84NSOrkO1n8IKYeN+e/BD/eKtDmP3Lwl2OMVGQmSDlR6M3spTqksLyYBS3YPHEvKO2K2lgw2GfvcIh6o6O5zCnTAoyTAk2dA3VkNJqe5EA0q1u/pBD1sOCVXeQQ5hDhjW1zCir6GsBjbstxicbMhKMIQ5NZSUCmViWXhc5dQW7FUIy4MAABxdSURBVKfc7aautAxPaRl1paW4S8u8v0rxVAQ2tFYDSrWLlgY91EvvBWcOsPuTevWE/gnO9i9SKeUjloWnvMIXLg2D5uifvY/LXPZmakGmAaXaVHODHhqKCoPBfexbeEqptiMiWNU1eFwu3C4XnrJy3C4X7jKXfazM1TR0LMvv6ztjYnDERhORkEBYfJz3V3zj33vFw5uv+H1NDSjVJo5UCBv2W2wvBLf3ezzcCXUecABZSYYhfQzpvcDh0HBSKlBiWXgqK31B4ymzg8ftcuFxlXuDx/7dPuZC6twBvYYzumfzQdPoVzzOuFgcYWFBX/lCA0oFjccSdh4R1heIb+VwgH7xMCLFQVK0sK/EHiYeqTvVKtUssSzcpWXUFRVTWVBAbVUNdcXF1BUV4y4uwV1WZgePqzygFg6AiYggLDYGZ1wsYbGxhMXF4oyNISw21j4WH0d4fDzO+DjC4mJxhHfsHjQaUOqklVYJGw9YbD4Idcf8e+kbCz88pb4/yRCX0u7lKRUyrNo66ortoKkr8oZOUTF1xSVHQ6ik1O/gcfTo0Shw7N9jvMHjDaAY+3FYbCyOqMg2fofBpQGlTkhVnb19+vbD4tsAsJ7DwKAkGNbXQUpcx9SnVHsSEazKKjt0GrR2fCHk/bOnvLz1iwHOuFjCExIwcTFE9elDeGIC4Qm9CEtMICwuzhs80R3ewmlrGlDKb24Lth+2+H6/cLj86Eg8pwGP2BsBnpICA5IcOjRcdTpWbR2eigo8lZVYlVV2/05Fpe93q7IST2WV75jV8PnKKvB4Wn8Rp5PwXvGEJyYQlpBgB09ir6N/TuhFWEIvX/CE8mrmIoLU1mJVV+OMicE47Tslldt3UHvgEJ6qaqyqKvv3avvPEamB3ULRgFLHZYlQUGrPS9pT0gOrwVDS/gmQ3ceQEQ8eMfSM0FBSocOqraXuSBF1R4qpKyqy+3QOHabEF0RVR4OmsjLgAQTHckRFNgqa5kIoLC4W4wid5blqDx22B1DUB3BVNVZVNZ6qKnpmDyT21FEAVO3MZ/8bf8VTVYXVIHjqb0UOeeqPRCT3AaDw/Y8p+3pVs68XPXxoQPVpQKkmRISiSth4wB6FV+f7wdAOoAgnDO8LE7J0rpLqGFZd3dH+myN2+Ni/1//Z/9tp9cz/b+/co+Qq7jv/+d3b0895STN6vwUCZK8dXuYRnGAi8dw4XtsxG5NgQ3DWkHAMx6zXIV4f7DhxvNnNMc4uDiHYBhw/NjYbP+IXeIE4NjFrkmBjhIxACElISMxIM9PP6cet/aOqe+60uqXukaa7Jf0+59xzu6vr1v3e6pr+TVX96leRCH4qiZdM4ieT+MnEzPtUNS2Jn0rM5HHpXjLR8eG2oFwmyGapZHN27qm/H4D8iy+R/unT1ghnXS8vmyXI5TDlChv+/GO1Mnb8+Z0UX9nXsPyFl/1azUCZUpncc88fkkf6+vAScYJSqZaWOmMDEvHxE3G8RAIvEcdPJPDicfpGFsJ//S8tP6MaKKVGZtrOKW0bMxysW/DtCawYKPNLq6IsG9SQQ8r8YcplShOTrvfjjM74QTefY9MqU0feFll8n8jCBfSNLHS9mAVUUklSIyOzDEvV0EhfX8fbdXFsnNL4gUOGwir5An4qSeyiCwDr2bf9Y//N9m6yOSq5LGa6WCtn+Q3vYuElvwpAfvsO9n/1a03vacplJGJ/+uOrVloDUjXAzqB4iQTJU0+pXRNbuYJ1H/6gNTrxGcPjRQ41ISOXbWLksk3HpH7UQJ3kTJcN28cMz7xie01VYhEb3SE7Da9dKqwZEfLZIgMDx5cXkNJ9gmKRSjpDJZulnMlSyWSpZDLunKWccZ85o1SenDpyVALPqw2jWQO0kL6RBe680DkTHDqc1s6cTnVX7qrRKo6NU8lkCYrTBNNFzHSRYHqaoFgkOjpC/+teC0Bp/ACv/O8Ha0NlgTM81dfrPvSfaz/+Y9/6LgcefrTh/WMrlrPUGSjxPAov7cIUZ4wSnmcNSyqFhHpvifVrGH3zVe4z+3n4TKhOVt9yU0t14ScTpE7f0FLeY4kaqJOQSmDYedAapb2Ts8MORX24ZIPHymHwdQGtEiIol61RyWatwclkyY6PUyiVbVrY+GSzlNP2tQkN/7SECJEFw3VGZ/Y5Mjx02Lmc0vgBCrtedrpmjGH+4EHk3LPpf+1GADJbtvLq33+ToOiMzXTRTvy71xvv+Z/4iTgAu+/+DLmtzzW83+D559YMVFAqMfn4E021VfIzIVViS5eQ3HCK7ZHE47OGxfoWDM+6bt0f3Yb0RWvGxovHGvb4EuvWkli3tun9jyfUQJ0kVAIbMbzqGl6/XikRgdOXWNfwwbgaphOZQwxN1bhUjUrofe3HPZslKEzP6X4SieD3p9zRj59KEQm/d68jQ4PWCA0PIZEIQbmMuOsBCrt2k9++g+zWbYcYRC8eY81t76vdc9vtdxDk8g31xIeHagYqyObIPvuLptpNcRqcgYotXUKQyyOxKF4siheN4UXt68T6dbVr+oaHWXnjDbWhMj98jseRaLSWd+TyzYxcvrnp/dPpmaHM8JDbyYIaqBMUYwwH87DrgGH7ATt8V6kzShEP1o/YKA+L+nVe6XjDGEOQz9vYaS6sTfWHu9zAwFR/0IPpuRma2pBSf3/NwASxGPEFw9bAOONTNTrWcSBCUK5g8vma15wXj9P/mjMAqOTyvPKlr9TmVSrpGd1BYZrV77+ZwbPPBGDqyX9j/4NfbyjNTyVnvY+tWE6QLzhdM5rKEZ/+12ys5Uuedipr//A2vHgULxpFYlWjE8OL9tWMI8CK97y7tWqKxxh+44VtVa3SGDVQJxC5omHXhF1Auy8d9r6zLEjAqgXC+hEolDQOXi9iymXK6Qzlqala8M5K6PXs9DSmPAfXaN+3Mdb6U86gzPRs/FCaF4viJZNEFy6wxqhcJrf1OSq5vFsDlKcwOWm3Wdj3Ksuv/53asNTuuz/DxI9+3HAuKbXx9JqBwhMOPvqDxjo9b1avLbFuDcO/8sv4A9VeWP+snlmYU+64vWGR6XSaZGgOKjI0SP+QribvVdRAHceUK4a9U/DypGH3xGwnhzCpKJw6qm7h3cAEge0dpEMBPafSztBMUZ60rytTU5Qmpwja3C/Hi8dtVIGhwVk/2F48gUR8pC+CeL51wzSACTBBwKKrLq+Vsef+L1DY9TLBzl3WkyyXp5K3C08XXvZrLH/XNQBMP/c8u/7y7qZaym//jZqBEt8HY6zHV9VTzp3jq1fO6I/FWH79tTZPKjn7GRKJWb36gTNfz8CZr2+rfpTjGzVQxxHGGF7NGLa9CrsmDFN121eI2H9YExFYPgTrRoTlQ0K8T3tJx4qgWJqJFl0fNbo+3Z3b2idHxBqcamy1VNJ6pQ0O4g/0U9i5GzCYSoAplax3mBvCG7psE8MXngfAgf/7GHs+97dNbzN6+ebayv/89h3kX3jxUCl9kVnaIwuGGTz3rFnrhEq+R3LBAvxkkujoSC3vsndfw/LfvbZ2j+aPKyzcdHHr9aOcVKiB6nGmCgHb9sOOg3ZtUlD3W5eMwmmLhBXDwlDM4Hka0eFIGGMw00UqBbfuZHraugRnso2NzFTGukJPpec0f1PtQXjJRG1uI75yJdHFo/iDgxR27iL3wouU8wUoFglyOYqv7Gd618vEVi5n9S2/XyvrmetvauoVVz5wsPbaHxggMjyEn0zgJZLunLDnZAJTCWrGY+k1V2NK5dpnfiLRcOFpdNEoq2/9g1lpzdy2vZAjgKLMFTVQPcZ0KeDFAzCWhZcnGm/yF/FgUT+sG4H1I17IIJ24hsmUy3beJZt1hmXaHYWZc9XQTNv3pWyWV0tl+7n7LJguEEwX5777p+/ZH/BYzC7sjEQQ3wOE6OJRhs5/A/7gAKZUZuf/+mtMPk+Qyx/iUTb661cy4NyS9+3aTW7L1kNuZcue3QNZuOlixPNnzRVVz32jC2v5hs47h6HzzmnpkbqxvkVRWkENVJcplAJeHIeXDhr2p6FQN+fd59tdZ2MRWLfQ7qU0lOidWF5HQ80LbWKS0sQk5YnJme2k69Iq6fbC1hwJ6YvU1p6I51HJ5RFPauOkplIhKJUxxSKr338zsWVLiQwMsOvT95B56mkqmewhZUaGBhm64A0AlNNpTN4apWrPpRo2J9Kfwk8matcNXfAG4mvXUPSE/kWLrOdZKoXEood4Vi77nd86pvWgKL2MGqgOUgkM41nYnzG8PGHYPZGg0uA/eQHOWCJsWCQsHgDvOHP/NpVKbdvompGZmGyY1vIiThEig4NItM9eI6Feo5v4F89n9Ncvt8No8Th7HvgiQRPDNnLZJpa+8x0AZH7+LDs+8RdNbx1dNEpsyWIAkqesB0MoNlvCLppMJmrBMgH8VIoz7r4TP5E44jxMfPUq4qtXkU6nSfRo5GpF6QZqoOYJYwzjWcP2cdg7adcklSqzozZUh+Q8sZ52K4bg9MXC4gHpqTVJplymnMlSfGUfmeBlu7Ym7ByQcdtKu95PO44BXixGZGiQ0sQEGHuv+muXveudLNx8CeJ5jH33+7zyt19uWJb4PqNXXFp7v/9b3yPwfLx4zMUPi+PH43jxGPFVM55ksRXLWHbdb88E/0zNBAL1Ekm86MxczOK3vrml5xLPqwXvVBRlbqiBOkYUSnbjvm37A/ZOQb5Ub4wswwlY1C8s7od8vsBpy+MMxjs3ZGeCwO5fk87Uto2uOgTUnAIyNr0ylaaczhDkG6/Ib4oIkaFBTLlCJXvoUBhAdPkyTvnjD+HH45gg4Jl3v7dmmKQv4uKG2aNvdKQW1iZ1xmksveYd1uA4o+PFYrVV+saYmnFf9sFbW4q71rdgmJHNl7T3jIqizDtqoOZAqRLw0kHYecBu3FcOIFtsnDfqW6O0dBDWjwiLB2aMUTpdYWAOxqm6UVg1jH7tnJkdXr/2mTM41Q3X5uIg4A8O4KWS+PE4hRdfappv1ftuYvCcMxHfZ9+DX2fy8SdCgSqrk/pJ+haN4sdtCBnxPE79xEfxEwm7/uUwHmCJtatJrF3dtn5FUY4/1EAdhkpgSBdgIm94fswwmYep6UMjNAD4HixKwUDMTo+sXWgjNUT85gbIlEqUDk7YTdOyOcrOoATVqM/VYbRsNmSQcpTT6dpGYUdDYt1aIsOD+P39ZJ/dSmnswKGZon0MnXcuq268wc6RIOz78ldnvMdCRsdPpYgtW1qbc1ny9rew5O1vaUlLfMXyo34eRVFOLE56A1UJAsYysDcN4xnr1p0tQrFibUCzvoYAyT7DomiR9ak8y6N5TC5HJe16Ly/kGHchYOx2AjmCauh9F6L/WBiZehLr1zFw1uvxU0mKY+OMf/sh8O08jJ+0hiTiQsUse/c7ibghsMyWrbXYZX5/ys3BpGbNvwBEBvpZ8XvXHXPdiqIo9ZwUBioIAsazsHcKKgYKJZgs2OG5fNHglaeJFHL05dNEsxMM5CaJ5ibpy6dJFDPEijnKsSSR0jSxUo7I5Bgmn69N6BeA7XMR5nk1Y2CKRUqhhZYAiCDRKJGBflbeeEOtt/LqP3wHKsHMTpWhiMmxFcuILV0CWG+6JVe/reGmYvXUYqMpiqL0CD1roETkCuBTgA/ca4z5RDvXP/TVJylnciR2bqUvN4U/nccvFfBL08TLRZKVMstEkEoJr82ezOFye6kkA2faHowXjzPxg8etF1kibnsl/Un8/gEbzubfbWT09NMA7PbVk5MhY5O0cdQaePMtv/adLekU3z+Bl+4qinKi05MGSkR84C7gUmA38BMR+YYxZkurZSz/WvOglofcz+3pUklnwPNskM1IxO73EoviJeIM//IFRJctwU8lmd67jyBfoG94yEZWTs7uxYQn+Zde/bam9w3v9VLdklpRFEWxiJlryJd5REQuBD5ijLncvb8dwBjzZ03yfwS4o2MCFUVRlDljjGlpcKcne1DACmBX6P1u4PxmmY0xHwE+Mr+Sjj0iYlr9onoB1Tu/HG964fjTrHrnl2Ott1eDujV6wN7r6imKoijzRq8aqN3AqtD7lcCeLmlRFEVRukCvGqifABtEZJ2IRIHfAr7RZU3zwUe7LaBNVO/8crzpheNPs+qdX46p3p50kgAQkauAO7Fu5p81xvxplyUpiqIoHaRnDZSiKIpyctOrQ3yKoijKSY4aKEVRFKUnUQOlKIqi9CRqoBRFUZSeRA2UoiiK0pOogVIURVF6EjVQ84CIrBKRR0XkWRF5RkRuCX22Q0SeFpGnROTJUPoVIvILEXleRP6wS7rb0tZNzSJyutNZPaZE5Na5PMc86/ysiOwXkZ/Xpbddp53Q30jvXNpzN/UeTle367eZ5rm0505oPsJ3P/9t2BijxzE+gGXA2e71APAc8Br3fgcwWpffB14A1gNR4KfV/B3W3bK2XtEc0vgKsKbX6hj4VeBs4OdHU6ed0t9Eb1vtudt659IGOtk+mmlupz13SnOz775TbVh7UPOAMWavMeZf3es08Cw2QnszzgOeN8ZsN8YUgS8Db5l/pS3RTFsvad4EvGCMeekwebqi1xjzA+BAi1oOp7Ej+hvpnUN77qreOWrqWPtoQXMr7Rk6oPkw331H2rAaqHlGRNYCZwFPuCQDPCQi/yIi/8mlNdpe5Eg/APNBO9p6RTPYWI1fCr3v5To+nJbDaewJ/S22Z+i+3nbbQLf1hmmlPUOHNdd99x1pw726H9QJgYj0Aw8CtxpjplzyRcaYPSKyGHhYRLbSO9uLtKOtJzSLDSb8G8DtoeRermOYW512XX+r7dn1ELqtt9020G29VkSL7bnTdVz/3YtIR9qw9qDmCRHpw36hXzDG/J9qujFmjzvvB/4e2+3tie1F2tTWE5qBK4F/Ncbsqyb0ch075lKnXdXfZnuGLuudQxvolfbRanuGDmlu8t13pg0fywk1PWoTiwI8ANxZl54CBkKvHweuwPZktwPrmJk8fG2HNbelrRc0O61fBq7v5ToG1jLb6aDtOu2k/gZ622rPPaC37TbQ6fZRr7nd9twpzYf57jvShuf9j/NkPIA3YruuPwOecsdVWO+Vn7rjGeBDoWuuwnrIvBBO76DmtrX1gOYkMA4MHc1zzLPGLwF7gRL2P8gb5lqnndDfSO9c2nOX9c6pDXSqfRymTbTVnjuhudl336k2rNttKIqiKD2JzkEpiqIoPYkaKEVRFKUnUQOlKIqi9CRqoBRFUZSeRA2UoiiK0pOogVKUkwwReUxEdnRbR7u4qN6PdVuH0jnUQCldQ0TWi8g9IrJVRHIiclBEtojI/SJySbf1KZ1HRG4Vkeu6rUPpDTQWn9IVRORc4B+xixUfwC5CTACnAW8G0sCjXROodItbsdtL3NddGUovoAZK6RZ3YFfOn2WMeSr8gYjcDCztiipFUXoGHeJTusUGYLzeOAEYYwLjAmSGEZHNIvKQiEyISEFEfiYiNzYqXETe44YOp93unbeIyPUiYkTkTaF894lIw3AqLu99DdL/o4j8UETSbmjyCRH5zWbXi8iFIvKPIpIVkTERuddFh67Pv1RE/lJEtjvd+0XkYRG5tC7fBhH5vIjsFZGim5v57yKSavQcrdJqudU6E5EhEfkrp7MgIj8SkfMblDsidhfZcRHJiMgjInJW/VyY+x7WABe78qvH2rryzhCRb7n6nxSRr4qI/kNzAqI9KKVbvACcLiJvM6Ho2M1w++DcDfwY+FMgC1wK/JWInGKM+UAo763AJ7Hxy/4I21P7ALD/aEWLyJ8AHwK+C3wYCIC3Al8RkZuNMXfVXXIm8A/A54AvAm/CxosLgNrePu5H+EfAEuyQ55PY4KAXAJuBh12+c4BHgAngr4GXgV8C3gdcJCIXG2NKc3iuuZT7PeBV4I+BEeD9wLdFZK2xm9tVt4/4vquH+4D/B7zepdVv2nct9nsbw37HVV4NvV4BPIaN6v0Bp/G9wCBwWbvPrfQ48xUQUQ89DncAFwJFbCDK54DPAjcBGxvkXQYUgC82+OxTQAU4xb0fxhqvLUAylG8lkHH3e1Mo/T77Z9BQowHuC70/26V9vEHerwFTuMjToesD4IK6vN/Czr31h9K+7fJf3qBsL/T6p8DW8H1c+lvd9de1UPePATvq0lout1pnwKfr8r7Dpb83lPb7Lq0+aGg1vV7HDuCxJrp3uGuurku/y6Wf0e12rcexPXSIT+kKxph/Bs4B7geGgOuBTwNbROSfRGR9KPtvAjHgMyIyGj6Ab2KHqje5vJdhe0x3GWNyofvtBr5wlLJ/G/tDeH8DHd8ABrCGN8w/G2N+XJf2CHb0Yi2AiCzEbgfxXWPM9+pvaowJXL7XYXsfXwRidff/IdYwt92LOIpyP9ngucAO31Z5M/YfiE/V5f0bYLJdrcAeY8zfNbnvqXMoT+lhdIhP6RrGmKeB6wBEZA1wMfAe4FeAr4vIOcaYIrDRXfL9wxS3xJ2rhm1rgzxbjlLyRuz+OI3KrtdRZXuDPOPuPOLOp7py/62F+wN81B2t3L8V5lrurGczxoyL3Wh1JJS8DmtUMnV5SyLyIrCgTa2t1KdygqAGSukJjDEvAQ+IyOeBfwIuwu4c+kNmtop+F3YfnUZUf7iqeRs5PrS85bSINPrbEJf/SmyvoBHP1L1vli+s53CaG+X/C+wcWCMOHqGMY1auMabZs0mT18eCVupTOUFQA6X0FMYYIyJPYA3UCpe8zZ3HjDGH60WBdb4A2yt4pO6zjRzKAbDDbMaY8KT9+gZ5t2GH4nYaY549go522IY1Tme1kA+g0kI9tHv/+SgX4EVgs4j0h3tRYrcRX4d1ygijG9QpNXQOSukKInJpo16KiCSYme+oDsn9HTANfNR9Xn/NkIjE3NuHgTzwByKSDOVZCVzTQMpz7ry5Lv22Bnk/784fFxG/gY7FDa45Is4wfge4UkTqdSBu3Aw7BPhz4Ma6Obpqvoibz2qX+SoX7ByhD9xSl/572LnHejLAXO+lnGBoD0rpFp8ERkTkG8DTQA5YhTUipwEPuDkqjDG7ReQm4F7gWTcM+BKwCHgd8B+A12A9wg6KyIeB/wE8LiIPYJ0mbsT2FOp7KV8CPg7cIyJnYOczrgRG6wUbY34iIndg52meEpGvAHuwXobnYLezjs6xPm4GHge+IyL3A/+CjaxxPtZ77YOud3kttmf4MxH5LHZIMYmdx3obcDttRmGYr3Id92LdwP9ERE5lxs38auB5Dv0N+jFwg4h8DHgW6wX5TWNMdg73Vo53uu1GqMfJeWB7SXdh3ZvHgDLWODwK/C4h1+rQNRdh17/sx7qo73H5bwPidXnfC/wC2/N6HhtC53rq3Mxd3vOxa5AKTss9WHf1WW7mofz/HrsG6IArfxe2B3RTXb5m11/XRMcK7Fqvne759gEPAZvq8q1x+Xa4fONYg/ZnwKoW6v4x6ty72ymXNlzzXdoid80BrEfgI9h1UU8CW+ryLgYedHkDV95a99kOGrigY9eWteRir8fxdYj7ghXlhEdsENLPAZcYYx7rrpqTGzdEOgY8YYy5ott6lN5E56AURZlXGs0bYodch3ERMhSlEToHpSjKfPM3IhLHzrFNYxczX4Mder2nm8KU3kZ7UIqizDcPYR1gPgzciZ0zuhd4o3Ex+xSlEToHpSiKovQk2oNSFEVRehI1UIqiKEpPogZKURRF6UnUQCmKoig9iRooRVEUpSf5/8wYVE37vwa9AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colors = pp.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "for (agglom, color) in zip(aggloms, colors):\n",
    "    for mask in masks:\n",
    "        xs, ys, sigs = [], [], []\n",
    "        for seq_len in seq_lens:\n",
    "            key = (seq_len, agglom, mask)\n",
    "            mu, error = np.mean(timings[key]), np.std(timings[key])\n",
    "            \n",
    "            error /= np.sqrt(len(timings[key]))\n",
    "\n",
    "            xs.append(seq_len)\n",
    "            ys.append(mu)\n",
    "            sigs.append(error)\n",
    "\n",
    "        ys = np.array(ys)\n",
    "        \n",
    "        label = 'agg.' if agglom else 'full'\n",
    "        if mask:\n",
    "            label = label + ', masked'\n",
    "            \n",
    "        linestyle = '-' if mask else '--'\n",
    "        # hide error bars for final version of figure since they are so small\n",
    "#         pp.fill_between(xs, ys - sigs, ys + sigs, color='gray', alpha=.5)\n",
    "        pp.plot(xs, ys, label=label, color=color, linestyle=linestyle)\n",
    "    \n",
    "pp.xlabel('Sequence length')\n",
    "pp.ylabel('Runtime / s')\n",
    "pp.legend()\n",
    "pp.savefig('../media/sequence_length_runtime.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/SI_Notebook_B._Language_Modeling.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Introduction\n",
    "\n",
    "This notebook performs the main language-modeling experiments for the paper \"Agglomerative Attention\" by Matthew Spellings. For a plaintext description of the experiments, please see the paper.\n",
    "\n",
    "## `keras_transformer` Installation\n",
    "\n",
    "This notebook requires a modified version of [`keras_transformer`](https://github.com/kpot/keras-transformer), which was developed by [Kirill Mavreshko](https://github.com/kpot). The modified version can be installed from source as follows:\n",
    "\n",
    "```\n",
    "git clone https://github.com/klarh/keras-transformer\n",
    "pip install -e ./keras-transformer\n",
    "```\n",
    "\n",
    "This notebook utilizes lightly modified code from the `keras_transformer` examples to generate the wikitext-2 data and build the language model. The `keras_transformer` project is made available under the MIT license, reproduced below.\n",
    "\n",
    "<div style=\"font-size: 80%; font-family: monospace;\"><pre>\n",
    "The MIT License\n",
    "\n",
    "Copyright 2018 Kirill Mavreshko (https://www.linkedin.com/in/kirill-mavreshko/)\n",
    "\n",
    "Permission is hereby granted, free of charge, to any person obtaining a copy\n",
    "of this software and associated documentation files (the \"Software\"), to deal\n",
    "in the Software without restriction, including without limitation the rights\n",
    "to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n",
    "copies of the Software, and to permit persons to whom the Software is furnished\n",
    "to do so, subject to the following conditions:\n",
    "\n",
    "The above copyright notice and this permission notice shall be included\n",
    "in all copies or substantial portions of the Software.\n",
    "\n",
    "THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND,\n",
    "EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES\n",
    "OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.\n",
    "IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM,\n",
    "DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,\n",
    "TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE\n",
    "OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\n",
    "</pre></div>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 34
    },
    "colab_type": "code",
    "id": "Yh1oXdNWo2vs",
    "outputId": "c4936a2a-5199-4be0-a703-89bf9ce2cf71"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Using TensorFlow backend.\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import numpy as np\n",
    "import keras\n",
    "import keras.backend as K\n",
    "import matplotlib, matplotlib.pyplot as pp\n",
    "import sys\n",
    "import tensorflow as tf\n",
    "import timeit\n",
    "import collections\n",
    "import itertools\n",
    "import tqdm\n",
    "import keras_tqdm\n",
    "import pandas as pd\n",
    "\n",
    "import keras_transformer\n",
    "import keras_transformer.attention\n",
    "\n",
    "tqdm.tqdm = tqdm.tqdm_notebook\n",
    "\n",
    "# assume that the keras_transformer package is installed\n",
    "# in developer mode (used when we import example later)\n",
    "sys.path.append(os.path.join(os.path.dirname(keras_transformer.__file__), '..'))\n",
    "\n",
    "tf_config = tf.ConfigProto()\n",
    "tf_config.gpu_options.allow_growth = True\n",
    "tf_config.graph_options.optimizer_options.global_jit_level = tf.OptimizerOptions.ON_1\n",
    "session = tf.Session(config=tf_config)\n",
    "K.set_session(session)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "colab": {},
    "colab_type": "code",
    "id": "m-n_ZW3Hoiqe"
   },
   "outputs": [],
   "source": [
    "from time import time\n",
    "\n",
    "from keras.layers import Input, Softmax, Embedding, Add, Lambda, Dense\n",
    "\n",
    "from keras_transformer.extras import ReusableEmbedding, TiedOutputEmbedding\n",
    "from keras_transformer.position import TransformerCoordinateEmbedding\n",
    "from keras_transformer.transformer import TransformerACT, TransformerBlock\n",
    "\n",
    "def perplexity(y_true, y_pred):\n",
    "    \"\"\"\n",
    "    Popular metric for evaluating language modelling architectures.\n",
    "    More info: http://cs224d.stanford.edu/lecture_notes/LectureNotes4.pdf\n",
    "    \"\"\"\n",
    "    cross_entropy = K.sparse_categorical_crossentropy(y_true, y_pred)\n",
    "    return K.mean(K.exp(K.mean(cross_entropy, axis=-1)))\n",
    "\n",
    "def bpc(y_true, y_pred):\n",
    "    \"\"\"Bits per character metric, commonly used for compression-type tasks.\"\"\"\n",
    "    cross_entropy = K.sparse_categorical_crossentropy(y_true, y_pred)\n",
    "    return K.mean(cross_entropy)/np.log(2)\n",
    "\n",
    "class TimingCallback(keras.callbacks.Callback):\n",
    "    \"\"\"Measure the time required for each epoch\"\"\"\n",
    "    def on_epoch_begin(self, epoch, logs={}):\n",
    "        self.starttime = time()\n",
    "        \n",
    "    def on_epoch_end(self, epoch, logs={}):\n",
    "        logs['epoch_time'] = time() - self.starttime\n",
    "        \n",
    "def universal_transformer_gpt_model(\n",
    "        max_seq_length: int, vocabulary_size: int,\n",
    "        word_embedding_size: int, transformer_depth: int,\n",
    "        num_heads: int, transformer_dropout: float = 0.1,\n",
    "        embedding_dropout: float = 0.6,\n",
    "        l2_reg_penalty: float = 1e-6,\n",
    "        confidence_penalty_weight: float = 0.1,\n",
    "        agglomerative_attention: bool = False,\n",
    "        use_convolutions: bool = False,\n",
    "        use_coordinate_embeddings: bool = True,\n",
    "        convolution_width: int = 0,\n",
    "        penalize_confidence: bool = False):\n",
    "    \"\"\"\n",
    "    A model which is similar to the one described by OpenAI in paper\n",
    "    \"Improving Language Understanding by Generative Pre-Training\", except\n",
    "    that it relies L2 regularization of the word embedding matrix\n",
    "    (instead of the dropout), and uses Universal Transformer architecture.\n",
    "    Derived from the keras-transformer project examples.\n",
    "    \"\"\"\n",
    "    word_ids = Input(shape=(max_seq_length,), dtype='int32', name='word_ids')\n",
    "    l2_regularizer = (keras.regularizers.l2(l2_reg_penalty) if l2_reg_penalty\n",
    "                      else None)\n",
    "    embedding_layer = ReusableEmbedding(\n",
    "        vocabulary_size, word_embedding_size,\n",
    "        input_length=max_seq_length,\n",
    "        name='bpe_embeddings',\n",
    "        # Regularization is based on paper \"A Comparative Study on\n",
    "        # Regularization Strategies for Embedding-based Neural Networks\"\n",
    "        # https://arxiv.org/pdf/1508.03721.pdf\n",
    "        embeddings_regularizer=l2_regularizer)\n",
    "    output_layer = TiedOutputEmbedding(\n",
    "        projection_regularizer=l2_regularizer,\n",
    "        projection_dropout=embedding_dropout,\n",
    "        name='word_prediction_logits')\n",
    "    conv_layer = keras.layers.Conv1D(\n",
    "        word_embedding_size, convolution_width, padding='causal',\n",
    "        activation='relu', kernel_initializer='he_uniform', name='convolution')\n",
    "    coordinate_embedding_layer = TransformerCoordinateEmbedding(\n",
    "        transformer_depth,\n",
    "        name='coordinate_embedding')\n",
    "    transformer_block = TransformerBlock(\n",
    "        name='transformer', num_heads=num_heads,\n",
    "        residual_dropout=transformer_dropout,\n",
    "        attention_dropout=transformer_dropout,\n",
    "        use_masking=True, vanilla_wiring=False,\n",
    "        agglomerative_attention=agglomerative_attention)\n",
    "    transformer_act_layer = TransformerACT(name='adaptive_computation_time')\n",
    "    output_softmax_layer = Softmax(name='word_predictions')\n",
    "\n",
    "    next_step_input, embedding_matrix = embedding_layer(word_ids)\n",
    "    act_output = next_step_input\n",
    "\n",
    "    for i in range(transformer_depth):\n",
    "        if use_convolutions:\n",
    "            next_step_input = conv_layer(next_step_input)\n",
    "        if use_coordinate_embeddings:\n",
    "            next_step_input = coordinate_embedding_layer(next_step_input, step=i)\n",
    "        next_step_input = transformer_block(next_step_input)\n",
    "        next_step_input, act_output = transformer_act_layer(next_step_input)\n",
    "\n",
    "    transformer_act_layer.finalize()\n",
    "    next_step_input = act_output\n",
    "    word_predictions = output_softmax_layer(\n",
    "        output_layer([next_step_input, embedding_matrix]))\n",
    "    model = keras.models.Model(inputs=[word_ids], outputs=[word_predictions])\n",
    "    # Penalty for confidence of the output distribution, as described in\n",
    "    # \"Regularizing Neural Networks by Penalizing Confident\n",
    "    # Output Distributions\" (https://arxiv.org/abs/1701.06548)\n",
    "    confidence_penalty = K.mean(\n",
    "        confidence_penalty_weight *\n",
    "        K.sum(word_predictions * K.log(word_predictions), axis=-1))\n",
    "    if penalize_confidence:\n",
    "        model.add_loss(confidence_penalty)\n",
    "    return model        \n",
    "        \n",
    "def get_model(max_seq_length, agglomerative_attention, \n",
    "              vocabulary_size, embedding_size, num_heads, \n",
    "              use_convolutions=False, \n",
    "              use_coordinate_embeddings=True,\n",
    "              convolution_width=0,\n",
    "              adjust_lr=False):\n",
    "    \n",
    "    optimizer = keras.optimizers.adadelta()\n",
    "    model = universal_transformer_gpt_model(\n",
    "        max_seq_length=max_seq_length,\n",
    "        vocabulary_size=vocabulary_size,\n",
    "        word_embedding_size=embedding_size,\n",
    "        transformer_depth=5,\n",
    "        num_heads=num_heads,\n",
    "        agglomerative_attention=agglomerative_attention,\n",
    "        use_convolutions=use_convolutions,\n",
    "        use_coordinate_embeddings=use_coordinate_embeddings,\n",
    "        convolution_width=convolution_width)\n",
    "    model.compile(\n",
    "        optimizer,\n",
    "        loss=keras.losses.sparse_categorical_crossentropy,\n",
    "        metrics=[perplexity, bpc])\n",
    "        \n",
    "    model_callbacks = [\n",
    "        TimingCallback(),\n",
    "        keras_tqdm.TQDMNotebookCallback(show_inner=False),\n",
    "        keras.callbacks.EarlyStopping(\n",
    "            'val_loss', patience=10, restore_best_weights=True),\n",
    "    ]\n",
    "    \n",
    "    if adjust_lr:\n",
    "        model_callbacks.append(\n",
    "            keras.callbacks.ReduceLROnPlateau(factor=.9, patience=3))\n",
    "    \n",
    "    return model, model_callbacks\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "colab_type": "text",
    "id": "1gIgVSaRo6_7"
   },
   "source": [
    "# WikiText-2 Dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "colab": {},
    "colab_type": "code",
    "id": "XWsMGr-Fo8hx"
   },
   "outputs": [],
   "source": [
    "from itertools import islice\n",
    "from typing import Iterable, List, Optional\n",
    "\n",
    "from example import wikitext\n",
    "from example.bpe import BPEEncoder, ID_FOR_PADDING\n",
    "\n",
    "def pad_lm_samples(samples: Iterable[List[int]],\n",
    "                   required_sequence_length: int):\n",
    "    tail_padding = [ID_FOR_PADDING]\n",
    "    for sample in samples:\n",
    "        assert len(sample) > 0\n",
    "        sample.extend(tail_padding * (required_sequence_length - len(sample)))\n",
    "\n",
    "\n",
    "def training_data_to_samples(training_set_name: str,\n",
    "                             encoder: BPEEncoder,\n",
    "                             max_sequence_length: int) -> np.ndarray:\n",
    "    \"\"\"\n",
    "    Reads WikiText dataset, interpreting each line as an independent sequence,\n",
    "    then splits those lines with BPE tokenizer and turns them into word ids\n",
    "    based on previously constructed BPE vocabulary (both the tokenizer\n",
    "    and the vocabulary are parts of the BPEEncoder instance).\n",
    "\n",
    "    Those word id's then packed into a matrix the size of\n",
    "    (number of lines x max_sequence_length + 1), which can be later sliced\n",
    "    to get X and Y matrices of sequences for training).\n",
    "    \"\"\"\n",
    "    training_set = wikitext.read_wikitext_file(training_set_name)\n",
    "    useful_sequences = []\n",
    "    for line in training_set.splitlines():\n",
    "        clean_line = line.strip()\n",
    "        is_header = clean_line.startswith('=') and clean_line.endswith('=')\n",
    "        if is_header or not clean_line:\n",
    "            continue\n",
    "        # the encoder is supposed to add <SEQ> and </SEQ>\n",
    "        id_word_pairs = list(encoder(clean_line))\n",
    "        useful_sequences.append(\n",
    "            [word_id for word_id, _ in id_word_pairs[:max_sequence_length]])\n",
    "\n",
    "    pad_lm_samples(useful_sequences, max_sequence_length + 1)\n",
    "    result = np.empty(\n",
    "        (len(useful_sequences), max_sequence_length + 1),\n",
    "        dtype='int32')\n",
    "    for i, sequence in enumerate(useful_sequences):\n",
    "        result[i, :] = sequence\n",
    "    return result\n",
    "\n",
    "\n",
    "def training_data_to_dense_samples(training_set_name: str,\n",
    "                                   encoder: BPEEncoder,\n",
    "                                   max_sequence_length: int) -> np.ndarray:\n",
    "    \"\"\"\n",
    "    Reads WikiText dataset, interpreting each line as an independent sequence,\n",
    "    then splits those lines with BPE tokenizer and turns them into word ids\n",
    "    based on previously constructed BPE vocabulary (both the tokenizer\n",
    "    and the vocabulary are parts of the BPEEncoder instance).\n",
    "\n",
    "    Those word id's then packed into a matrix the size of\n",
    "    (number of lines x max_sequence_length + 1), which can be later sliced\n",
    "    to get X and Y matrices of sequences for training).\n",
    "    \"\"\"\n",
    "    training_set = wikitext.read_wikitext_file(training_set_name)\n",
    "    useful_sequences = []\n",
    "\n",
    "    def stream_bpe_tokens():\n",
    "        for line in training_set.splitlines():\n",
    "            clean_line = line.strip()\n",
    "            if not clean_line:\n",
    "                continue\n",
    "            # the encoder is supposed to add <SEQ> and </SEQ>\n",
    "            id_word_pairs = encoder(clean_line)\n",
    "            yield from id_word_pairs\n",
    "\n",
    "    id_word_stream = stream_bpe_tokens()\n",
    "    while True:\n",
    "        chunk = list(islice(id_word_stream, max_sequence_length))\n",
    "        if len(chunk) == 0:\n",
    "            break\n",
    "        sample_sequence = [word_id for word_id, _ in chunk]\n",
    "        useful_sequences.append(sample_sequence)\n",
    "\n",
    "    pad_lm_samples(useful_sequences, max_sequence_length + 1)\n",
    "    result = np.empty(\n",
    "        (len(useful_sequences), max_sequence_length + 1),\n",
    "        dtype='int32')\n",
    "    for i, sequence in enumerate(useful_sequences):\n",
    "        result[i, :] = sequence\n",
    "    return result\n",
    "\n",
    "def train_wikitext2(batch_size, max_seq_length, embedding_size, \n",
    "                    num_heads, agglomerative_attention, epochs,\n",
    "                    use_convolutions=False, use_coordinate_embeddings=True):\n",
    "    encoder = wikitext.build_wikitext_bpe_encoder()\n",
    "\n",
    "    def x_y_for_dataset(dataset_name):\n",
    "        fat_sample = training_data_to_dense_samples(\n",
    "            dataset_name, encoder, max_seq_length)\n",
    "        _x = fat_sample[:, :max_seq_length]\n",
    "        _y = np.expand_dims(fat_sample[:, 1:], axis=-1)\n",
    "        return _x, _y\n",
    "\n",
    "    x, y = x_y_for_dataset(wikitext.TRAINING_SET_NAME)\n",
    "    \n",
    "    model, model_callbacks = get_model(max_seq_length, agglomerative_attention, \n",
    "          encoder.vocabulary_size(), embedding_size, num_heads,\n",
    "          use_convolutions, use_coordinate_embeddings, convolution_width=8)\n",
    "    \n",
    "    model.fit(\n",
    "        x, y,\n",
    "        validation_data=x_y_for_dataset(wikitext.VALIDATION_SET_NAME),\n",
    "        batch_size=batch_size, epochs=epochs, verbose=False,\n",
    "        callbacks=model_callbacks)\n",
    "    \n",
    "    test_evals = model.evaluate(\n",
    "        *x_y_for_dataset(wikitext.TEST_SET_NAME),\n",
    "        verbose=False, batch_size=batch_size)\n",
    "    \n",
    "    return model, test_evals\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 429,
     "resources": {
      "http://localhost:8080/nbextensions/google.colab/colabwidgets/controls.css": {
       "data": "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",
       "headers": [
        [
         "content-type",
         "text/css"
        ]
       ],
       "ok": true,
       "status": 200,
       "status_text": ""
      }
     }
    },
    "colab_type": "code",
    "id": "pn8Qc21crCuR",
    "outputId": "5cd41357-1149-446b-ca18-ffe74442756c"
   },
   "outputs": [],
   "source": [
    "batch_size = 32\n",
    "seq_len = 128\n",
    "epochs = 400\n",
    "embedding_size = 128\n",
    "num_heads = 8\n",
    "\n",
    "aggloms = [False, True]\n",
    "convolutions = [False, True]\n",
    "coords = [False, True]\n",
    "replicas = list(range(5))\n",
    "\n",
    "wikitext2_histories = collections.defaultdict(list)\n",
    "wikitext2_sizes = {}\n",
    "wikitext2_test_evals = collections.defaultdict(list)\n",
    "\n",
    "for (agglom, conv, coord, _) in itertools.product(\n",
    "        aggloms, convolutions, coords, replicas):\n",
    "    # skip models that won't include any notion of time\n",
    "    if not coord and not conv:\n",
    "        continue\n",
    "    # also skip models that include both\n",
    "    if coord and conv:\n",
    "        continue\n",
    "        \n",
    "    key = (agglom, conv, coord)\n",
    "    \n",
    "    (model, test_evals) = train_wikitext2(\n",
    "        batch_size, seq_len, embedding_size, num_heads, agglom, epochs, \n",
    "        use_convolutions=conv, use_coordinate_embeddings=coord)\n",
    "    \n",
    "    wikitext2_sizes[key] = sum(v.size for v in model.get_weights())\n",
    "    wikitext2_histories[key].append(model.history.history)\n",
    "    wikitext2_test_evals[key].append(test_evals)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 2128
    },
    "colab_type": "code",
    "id": "whEhLgDbLMFy",
    "outputId": "b723312e-8564-422e-a00c-d7b2758a7953",
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3.7/site-packages/matplotlib/figure.py:2369: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  warnings.warn(\"This figure includes Axes that are not compatible \"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "names = list(wikitext2_histories[key][0])\n",
    "\n",
    "for name in names:\n",
    "    for key in list(sorted(wikitext2_histories)):\n",
    "        (agglom, conv, coord) = key\n",
    "        label = 'agg' if agglom else 'full'\n",
    "        if conv:\n",
    "            label += ', conv'\n",
    "        if coord:\n",
    "            label += ', coord'\n",
    "        \n",
    "        histories = [hist[name] for hist in wikitext2_histories[key]]\n",
    "        N = min(len(hist) for hist in histories)\n",
    "        histories = np.array([hist[:N] for hist in histories])\n",
    "        mu = np.mean(histories, axis=0)\n",
    "        pp.plot(mu, label=label)\n",
    "    pp.title(name)\n",
    "    pp.legend()\n",
    "    pp.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Name</th>\n",
       "      <th>size</th>\n",
       "      <th>epoch time</th>\n",
       "      <th>loss</th>\n",
       "      <th>perplexity</th>\n",
       "      <th>bpc</th>\n",
       "      <th>loss_stderr</th>\n",
       "      <th>perplexity_stderr</th>\n",
       "      <th>bpc_stderr</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>full, coord</td>\n",
       "      <td>1500289</td>\n",
       "      <td>41.187407</td>\n",
       "      <td>4.813697</td>\n",
       "      <td>121.978559</td>\n",
       "      <td>6.780663</td>\n",
       "      <td>0.002166</td>\n",
       "      <td>0.571077</td>\n",
       "      <td>0.007860</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>full, conv</td>\n",
       "      <td>1614465</td>\n",
       "      <td>44.101872</td>\n",
       "      <td>4.850345</td>\n",
       "      <td>134.530780</td>\n",
       "      <td>6.931792</td>\n",
       "      <td>0.002600</td>\n",
       "      <td>0.751170</td>\n",
       "      <td>0.007541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>agg, coord</td>\n",
       "      <td>1469585</td>\n",
       "      <td>31.293798</td>\n",
       "      <td>4.917208</td>\n",
       "      <td>133.941631</td>\n",
       "      <td>6.919655</td>\n",
       "      <td>0.011485</td>\n",
       "      <td>1.076552</td>\n",
       "      <td>0.014166</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>agg, conv</td>\n",
       "      <td>1583761</td>\n",
       "      <td>33.638878</td>\n",
       "      <td>4.851201</td>\n",
       "      <td>132.621612</td>\n",
       "      <td>6.915507</td>\n",
       "      <td>0.003771</td>\n",
       "      <td>0.539609</td>\n",
       "      <td>0.006352</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          Name     size  epoch time      loss  perplexity       bpc  \\\n",
       "0  full, coord  1500289   41.187407  4.813697  121.978559  6.780663   \n",
       "1   full, conv  1614465   44.101872  4.850345  134.530780  6.931792   \n",
       "2   agg, coord  1469585   31.293798  4.917208  133.941631  6.919655   \n",
       "3    agg, conv  1583761   33.638878  4.851201  132.621612  6.915507   \n",
       "\n",
       "   loss_stderr  perplexity_stderr  bpc_stderr  \n",
       "0     0.002166           0.571077    0.007860  \n",
       "1     0.002600           0.751170    0.007541  \n",
       "2     0.011485           1.076552    0.014166  \n",
       "3     0.003771           0.539609    0.006352  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rows = []\n",
    "\n",
    "for key in list(sorted(wikitext2_test_evals)):\n",
    "    (agglom, conv, coord) = key\n",
    "    label = 'agg' if agglom else 'full'\n",
    "    if conv:\n",
    "        label += ', conv'\n",
    "    if coord:\n",
    "        label += ', coord'\n",
    "        \n",
    "    epoch_times = [hist['epoch_time'] for hist in wikitext2_histories[key]]\n",
    "    epoch_time = np.mean([np.mean(t[-len(t)//2:]) for t in epoch_times])\n",
    "        \n",
    "    row = [label, wikitext2_sizes[key], epoch_time]\n",
    "        \n",
    "    row.extend(np.mean(wikitext2_test_evals[key], axis=0).tolist())\n",
    "    row.extend((np.std(wikitext2_test_evals[key], axis=0)/\n",
    "                np.sqrt(len(wikitext2_test_evals[key]))).tolist())\n",
    "        \n",
    "    rows.append(row)\n",
    "        \n",
    "columns = (['Name', 'size', 'epoch time'] + \n",
    "           model.metrics_names + \n",
    "           [name + '_stderr' for name in model.metrics_names])\n",
    "pd.DataFrame(rows, columns=columns)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colors = pp.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "pp.figure(figsize=(2, 1)*np.array(pp.rcParams['figure.figsize']))\n",
    "ax = pp.subplot(1, 2, 1);name = 'loss'\n",
    "for (key, color) in zip(list(sorted(wikitext2_histories)), colors[2:]):\n",
    "    (agglom, conv, coord) = key\n",
    "    label = 'agg.' if agglom else 'full'\n",
    "    if conv:\n",
    "        label += ', conv.'\n",
    "    if coord:\n",
    "        label += ', coord.'\n",
    "\n",
    "    histories = [hist[name] for hist in wikitext2_histories[key]]\n",
    "    N = min(len(hist) for hist in histories)\n",
    "    histories = np.array([hist[:N] for hist in histories])\n",
    "    mu = np.mean(histories, axis=0)\n",
    "    ax.plot(mu, label=label, color=color)\n",
    "    \n",
    "    val_name = 'val_{}'.format(name)\n",
    "    histories = [hist[val_name] for hist in wikitext2_histories[key]]\n",
    "    N = min(len(hist) for hist in histories)\n",
    "    histories = np.array([hist[:N] for hist in histories])\n",
    "    mu = np.mean(histories, axis=0)\n",
    "    ax.plot(mu, linestyle='--', color=color)\n",
    "pp.ylabel(name.capitalize())\n",
    "pp.xlabel('Epoch')\n",
    "# pp.gca().set_xscale('log')\n",
    "# pp.gca().set_yscale('log')\n",
    "pp.legend()\n",
    "\n",
    "ax = pp.subplot(1, 2, 2);name = 'perplexity'\n",
    "for (key, color) in zip(list(sorted(wikitext2_histories)), colors[2:]):\n",
    "    (agglom, conv, coord) = key\n",
    "    label = 'agg.' if agglom else 'full'\n",
    "    if conv:\n",
    "        label += ', conv.'\n",
    "    if coord:\n",
    "        label += ', coord.'\n",
    "\n",
    "    histories = [hist[name] for hist in wikitext2_histories[key]]\n",
    "    N = min(len(hist) for hist in histories)\n",
    "    histories = np.array([hist[:N] for hist in histories])\n",
    "    mu = np.mean(histories, axis=0)\n",
    "    ax.plot(mu, label=label, color=color)\n",
    "    \n",
    "    val_name = 'val_{}'.format(name)\n",
    "    histories = [hist[val_name] for hist in wikitext2_histories[key]]\n",
    "    N = min(len(hist) for hist in histories)\n",
    "    histories = np.array([hist[:N] for hist in histories])\n",
    "    mu = np.mean(histories, axis=0)\n",
    "    ax.plot(mu, linestyle='--', color=color)\n",
    "    \n",
    "ax.yaxis.tick_right()\n",
    "ax.yaxis.set_label_position('right')\n",
    "pp.ylabel(name.capitalize())\n",
    "pp.xlabel('Epoch')\n",
    "# pp.gca().set_xscale('log')\n",
    "# pp.gca().set_yscale('log')\n",
    "pp.legend()\n",
    "pp.savefig('../media/wikitext2_training.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "colab_type": "text",
    "id": "i5HmVN_Mo0Hr"
   },
   "source": [
    "# Text8 dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 35
    },
    "colab_type": "code",
    "id": "8HnW8kXPiVWi",
    "outputId": "c482d6a1-3786-403f-b507-24e86905bc86"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Overwriting text8_conversion.pl\n"
     ]
    }
   ],
   "source": [
    "%%writefile text8_conversion.pl\n",
    "#!/usr/bin/perl\n",
    "\n",
    "# Program to filter Wikipedia XML dumps to \"clean\" text consisting only of lowercase\n",
    "# letters (a-z, converted from A-Z), and spaces (never consecutive).  \n",
    "# All other characters are converted to spaces.  Only text which normally appears \n",
    "# in the web browser is displayed.  Tables are removed.  Image captions are \n",
    "# preserved.  Links are converted to normal text.  Digits are spelled out.\n",
    "\n",
    "# Written by Matt Mahoney, June 10, 2006.  This program is released to the public domain.\n",
    "\n",
    "$/=\">\";                     # input record separator\n",
    "while (<>) {\n",
    "  if (/<text /) {$text=1;}  # remove all but between <text> ... </text>\n",
    "  if (/#redirect/i) {$text=0;}  # remove #REDIRECT\n",
    "  if ($text) {\n",
    "\n",
    "    # Remove any text not normally visible\n",
    "    if (/<\\/text>/) {$text=0;}\n",
    "    s/<.*>//;               # remove xml tags\n",
    "    s/&amp;/&/g;            # decode URL encoded chars\n",
    "    s/&lt;/</g;\n",
    "    s/&gt;/>/g;\n",
    "    s/<ref[^<]*<\\/ref>//g;  # remove references <ref...> ... </ref>\n",
    "    s/<[^>]*>//g;           # remove xhtml tags\n",
    "    s/\\[http:[^] ]*/[/g;    # remove normal url, preserve visible text\n",
    "    s/\\|thumb//ig;          # remove images links, preserve caption\n",
    "    s/\\|left//ig;\n",
    "    s/\\|right//ig;\n",
    "    s/\\|\\d+px//ig;\n",
    "    s/\\[\\[image:[^\\[\\]]*\\|//ig;\n",
    "    s/\\[\\[category:([^|\\]]*)[^]]*\\]\\]/[[$1]]/ig;  # show categories without markup\n",
    "    s/\\[\\[[a-z\\-]*:[^\\]]*\\]\\]//g;  # remove links to other languages\n",
    "    s/\\[\\[[^\\|\\]]*\\|/[[/g;  # remove wiki url, preserve visible text\n",
    "    s/\\{\\{[^}]*\\}\\}//g;         # remove {{icons}} and {tables}\n",
    "    s/\\{[^}]*\\}//g;\n",
    "    s/\\[//g;                # remove [ and ]\n",
    "    s/\\]//g;\n",
    "    s/&[^;]*;/ /g;          # remove URL encoded chars\n",
    "\n",
    "    # convert to lowercase letters and spaces, spell digits\n",
    "    $_=\" $_ \";\n",
    "    tr/A-Z/a-z/;\n",
    "    s/0/ zero /g;\n",
    "    s/1/ one /g;\n",
    "    s/2/ two /g;\n",
    "    s/3/ three /g;\n",
    "    s/4/ four /g;\n",
    "    s/5/ five /g;\n",
    "    s/6/ six /g;\n",
    "    s/7/ seven /g;\n",
    "    s/8/ eight /g;\n",
    "    s/9/ nine /g;\n",
    "    tr/a-z/ /cs;\n",
    "    chop;\n",
    "    print $_;\n",
    "  }\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 390
    },
    "colab_type": "code",
    "id": "AlO8VDq1kcZ3",
    "outputId": "337d53a5-6378-4366-b69a-f10ee304f93e"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total 404M\n",
      "-rw-r--r-- 1 matthew matthew 308M Sep  1  2011 enwik9.zip\n",
      "-rw-r--r-- 1 matthew matthew  39K Jul 11 08:16 SI Notebook A. Size Benchmarks.ipynb\n",
      "-rw-r--r-- 1 matthew matthew 396K Jul 12 06:48 SI Notebook B. Language Modeling.ipynb\n",
      "-rw-r--r-- 1 matthew matthew  96M Jul 12 07:18 text8\n",
      "-rw-r--r-- 1 matthew matthew 2.0K Jul 12 07:17 text8_conversion.pl\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "--2019-07-12 07:17:59--  http://mattmahoney.net/dc/enwik9.zip\n",
      "Resolving mattmahoney.net (mattmahoney.net)... 67.195.197.75\n",
      "Connecting to mattmahoney.net (mattmahoney.net)|67.195.197.75|:80... connected.\n",
      "HTTP request sent, awaiting response... 416 Requested Range Not Satisfiable\n",
      "\n",
      "    The file is already fully retrieved; nothing to do.\n",
      "\n"
     ]
    }
   ],
   "source": [
    "%%sh\n",
    "\n",
    "# see http://mattmahoney.net/dc/textdata.html\n",
    "wget --continue http://mattmahoney.net/dc/enwik9.zip\n",
    "\n",
    "unzip -p enwik9.zip enwik9 | perl text8_conversion.pl | head -c 100000000 > text8\n",
    "\n",
    "ls -lh"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "colab": {},
    "colab_type": "code",
    "id": "1sJDWTFVqJxF"
   },
   "outputs": [],
   "source": [
    "text8_data = np.memmap('text8', mode='r')\n",
    "\n",
    "# remove spaces in the ASCII character set, given that we have a-z and ' '\n",
    "# reserve index 0 for masking later, if desired\n",
    "compressed_characters = [0]\n",
    "\n",
    "compressed_characters.extend(range(ord('a'), ord('z') + 1))\n",
    "compressed_characters.append(ord(' '))\n",
    "\n",
    "compressed_characters = np.array(compressed_characters, dtype=np.uint8)\n",
    "\n",
    "compress_character_map = np.zeros(256, dtype=np.uint8)\n",
    "for (i, j) in enumerate(compressed_characters):\n",
    "    compress_character_map[j] = i\n",
    "    \n",
    "vocabulary_size = len(compressed_characters)\n",
    "embedding_size = 64\n",
    "num_heads = 8\n",
    "    \n",
    "def random_batch(batch_size, seq_len, use_fractions=(0, 1.)):\n",
    "    N = len(text8_data)\n",
    "    whole_start_index = int(N*use_fractions[0])\n",
    "    whole_end_index = int(N*use_fractions[1])\n",
    "    \n",
    "    while True:\n",
    "        start_indices = np.random.randint(\n",
    "            whole_start_index, whole_end_index - seq_len, \n",
    "            size=batch_size)\n",
    "        end_indices = start_indices + seq_len + 1\n",
    "\n",
    "        slices = np.array(\n",
    "            [compress_character_map[text8_data[start:end]] \n",
    "             for (start, end) in zip(start_indices, end_indices)],\n",
    "            dtype=text8_data.dtype)\n",
    "\n",
    "        inputs = slices[:, :-1]\n",
    "        outputs = slices[:, 1:, np.newaxis]\n",
    "        yield (inputs, outputs)\n",
    "        \n",
    "def train_text8(batch_size, max_seq_length, agglomerative_attention,\n",
    "                epochs, validation_fraction=.3, test_fraction=.1,\n",
    "                epoch_scaling_factor=1, use_convolutions=True, \n",
    "                use_coordinate_embeddings=True):\n",
    "    \n",
    "    model, model_callbacks = get_model(\n",
    "        max_seq_length, agglomerative_attention, \n",
    "        vocabulary_size, embedding_size, num_heads, \n",
    "        use_convolutions=use_convolutions, \n",
    "        use_coordinate_embeddings=use_coordinate_embeddings,\n",
    "        convolution_width=8)\n",
    "    \n",
    "    fractions = 1 - np.cumsum([test_fraction, validation_fraction])[::-1]\n",
    "    train_data = random_batch(batch_size, max_seq_length, (0, fractions[0]))\n",
    "    val_data = random_batch(batch_size, max_seq_length, (fractions[0], fractions[1]))\n",
    "    test_data = random_batch(batch_size, max_seq_length, (fractions[1], 1))\n",
    "    \n",
    "    steps_per_epoch = int(epoch_scaling_factor*fractions[0]*\n",
    "                          len(text8_data)/max_seq_length/batch_size)\n",
    "    validation_steps = int(steps_per_epoch*\n",
    "                           validation_fraction/fractions[0])\n",
    "    test_steps = int(steps_per_epoch*\n",
    "                     test_fraction/fractions[0])\n",
    "\n",
    "    model.fit_generator(\n",
    "        train_data, \n",
    "        steps_per_epoch=steps_per_epoch,\n",
    "        validation_data=val_data,\n",
    "        validation_steps=validation_steps,\n",
    "        epochs=epochs,\n",
    "        callbacks=model_callbacks,\n",
    "        verbose=False,\n",
    "    )\n",
    "    \n",
    "    test_evals = model.evaluate_generator(\n",
    "        test_data, \n",
    "        steps=test_steps,\n",
    "        verbose=False)\n",
    "    \n",
    "    return model, test_evals\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 49,
     "resources": {
      "http://localhost:8080/nbextensions/google.colab/colabwidgets/controls.css": {
       "data": "LyogQ29weXJpZ2h0IChjKSBKdXB5dGVyIERldmVsb3BtZW50IFRlYW0uCiAqIERpc3RyaWJ1dGVkIHVuZGVyIHRoZSB0ZXJtcyBvZiB0aGUgTW9kaWZpZWQgQlNEIExpY2Vuc2UuCiAqLwoKIC8qIFdlIGltcG9ydCBhbGwgb2YgdGhlc2UgdG9nZXRoZXIgaW4gYSBzaW5nbGUgY3NzIGZpbGUgYmVjYXVzZSB0aGUgV2VicGFjawpsb2FkZXIgc2VlcyBvbmx5IG9uZSBmaWxlIGF0IGEgdGltZS4gVGhpcyBhbGxvd3MgcG9zdGNzcyB0byBzZWUgdGhlIHZhcmlhYmxlCmRlZmluaXRpb25zIHdoZW4gdGhleSBhcmUgdXNlZC4gKi8KCiAvKi0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tCnwgQ29weXJpZ2h0IChjKSBKdXB5dGVyIERldmVsb3BtZW50IFRlYW0uCnwgRGlzdHJpYnV0ZWQgdW5kZXIgdGhlIHRlcm1zIG9mIHRoZSBNb2RpZmllZCBCU0QgTGljZW5zZS4KfC0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0tLS0qLwoKIC8qClRoaXMgZmlsZSBpcyBjb3BpZWQgZnJvbSB0aGUgSnVweXRlckxhYiBwcm9qZWN0IHRvIGRlZmluZSBkZWZhdWx0IHN0eWxpbmcgZm9yCndoZW4gdGhlIHdpZGdldCBzdHlsaW5nIGlzIGNvbXBpbGVkIGRvd24gdG8gZWxpbWluYXRlIENTUyB2YXJpYWJsZXMuIFdlIG1ha2Ugb25lCmNoYW5nZSAtIHdlIGNvbW1lbnQgb3V0IHRoZSBmb250IGltcG9ydCBiZWxvdy4KKi8KCiAvKioKICogVGhlIG1hdGVyaWFsIGRlc2lnbiBjb2xvcnMgYXJlIGFkYXB0ZWQgZnJvbSBnb29nbGUtbWF0ZXJpYWwtY29sb3IgdjEuMi42CiAqIGh0dHBzOi8vZ2l0aHViLmNvbS9kYW5sZXZhbi9nb29nbGUtbWF0ZXJpYWwtY29sb3IKICogaHR0cHM6Ly9naXRodWIuY29tL2RhbmxldmFuL2dvb2dsZS1tYXRlcmlhbC1jb2xvci9ibG9iL2Y2N2NhNWY0MDI4YjJmMWIzNDg2MmY2NGIwY2E2NzMyM2Y5MWIwODgvZGlzdC9wYWxldHRlLnZhci5jc3MKICoKICogVGhlIGxpY2Vuc2UgZm9yIHRoZSBtYXRlcmlhbCBkZXNpZ24gY29sb3IgQ1NTIHZhcmlhYmxlcyBpcyBhcyBmb2xsb3dzIChzZWUKICogaHR0cHM6Ly9naXRodWIuY29tL2RhbmxldmFuL2dvb2dsZS1tYXRlcmlhbC1jb2xvci9ibG9iL2Y2N2NhNWY0MDI4YjJmMWIzNDg2MmY2NGIwY2E2NzMyM2Y5MWIwODgvTElDRU5TRSkKICoKICogVGhlIE1JVCBMaWNlbnNlIChNSVQpCiAqCiAqIENvcHlyaWdodCAoYykgMjAxNCBEYW4gTGUgVmFuCiAqCiAqIFBlcm1pc3Npb24gaXMgaGVyZWJ5IGdyYW50ZWQsIGZyZWUgb2YgY2hhcmdlLCB0byBhbnkgcGVyc29uIG9idGFpbmluZyBhIGNvcHkKICogb2YgdGhpcyBzb2Z0d2FyZSBhbmQgYXNzb2NpYXRlZCBkb2N1bWVudGF0aW9uIGZpbGVzICh0aGUgIlNvZnR3YXJlIiksIHRvIGRlYWwKICogaW4gdGhlIFNvZnR3YXJlIHdpdGhvdXQgcmVzdHJpY3Rpb24sIGluY2x1ZGluZyB3aXRob3V0IGxpbWl0YXRpb24gdGhlIHJpZ2h0cwogKiB0byB1c2UsIGNvcHksIG1vZGlmeSwgbWVyZ2UsIHB1Ymxpc2gsIGRpc3RyaWJ1dGUsIHN1YmxpY2Vuc2UsIGFuZC9vciBzZWxsCiAqIGNvcGllcyBvZiB0aGUgU29mdHdhcmUsIGFuZCB0byBwZXJtaXQgcGVyc29ucyB0byB3aG9tIHRoZSBTb2Z0d2FyZSBpcwogKiBmdXJuaXNoZWQgdG8gZG8gc28sIHN1YmplY3QgdG8gdGhlIGZvbGxvd2luZyBjb25kaXRpb25zOgogKgogKiBUaGUgYWJvdmUgY29weXJpZ2h0IG5vdGljZSBhbmQgdGhpcyBwZXJtaXNzaW9uIG5vdGljZSBzaGFsbCBiZSBpbmNsdWRlZCBpbgogKiBhbGwgY29waWVzIG9yIHN1YnN0YW50aWFsIHBvcnRpb25zIG9mIHRoZSBTb2Z0d2FyZS4KICoKICogVEhFIFNPRlRXQVJFIElTIFBST1ZJREVEICJBUyBJUyIsIFdJVEhPVVQgV0FSUkFOVFkgT0YgQU5ZIEtJTkQsIEVYUFJFU1MgT1IKICogSU1QTElFRCwgSU5DTFVESU5HIEJVVCBOT1QgTElNSVRFRCBUTyBUSEUgV0FSUkFOVElFUyBPRiBNRVJDSEFOVEFCSUxJVFksCiAqIEZJVE5FU1MgRk9SIEEgUEFSVElDVUxBUiBQVVJQT1NFIEFORCBOT05JTkZSSU5HRU1FTlQuIElOIE5PIEVWRU5UIFNIQUxMIFRIRQogKiBBVVRIT1JTIE9SIENPUFlSSUdIVCBIT0xERVJTIEJFIExJQUJMRSBGT1IgQU5ZIENMQUlNLCBEQU1BR0VTIE9SIE9USEVSCiAqIExJQUJJTElUWSwgV0hFVEhFUiBJTiBBTiBBQ1RJT04gT0YgQ09OVFJBQ1QsIFRPUlQgT1IgT1RIRVJXSVNFLCBBUklTSU5HIEZST00sCiAqIE9VVCBPRiBPUiBJTiBDT05ORUNUSU9OIFdJVEggVEhFIFNPRlRXQVJFIE9SIFRIRSBVU0UgT1IgT1RIRVIgREVBTElOR1MgSU4gVEhFCiAqIFNPRlRXQVJFLgogKi8KCiAvKgpUaGUgZm9sbG93aW5nIENTUyB2YXJpYWJsZXMgZGVmaW5lIHRoZSBtYWluLCBwdWJsaWMgQVBJIGZvciBzdHlsaW5nIEp1cHl0ZXJMYWIuClRoZXNlIHZhcmlhYmxlcyBzaG91bGQgYmUgdXNlZCBieSBhbGwgcGx1Z2lucyB3aGVyZXZlciBwb3NzaWJsZS4gSW4gb3RoZXIKd29yZHMsIHBsdWdpbnMgc2hvdWxkIG5vdCBkZWZpbmUgY3VzdG9tIGNvbG9ycywgc2l6ZXMsIGV0YyB1bmxlc3MgYWJzb2x1dGVseQpuZWNlc3NhcnkuIFRoaXMgZW5hYmxlcyB1c2VycyB0byBjaGFuZ2UgdGhlIHZpc3VhbCB0aGVtZSBvZiBKdXB5dGVyTGFiCmJ5IGNoYW5naW5nIHRoZXNlIHZhcmlhYmxlcy4KCk1hbnkgdmFyaWFibGVzIGFwcGVhciBpbiBhbiBvcmRlcmVkIHNlcXVlbmNlICgwLDEsMiwzKS4gVGhlc2Ugc2VxdWVuY2VzCmFyZSBkZXNpZ25lZCB0byB3b3JrIHdlbGwgdG9nZXRoZXIsIHNvIGZvciBleGFtcGxlLCBgLS1qcC1ib3JkZXItY29sb3IxYCBzaG91bGQKYmUgdXNlZCB3aXRoIGAtLWpwLWxheW91dC1jb2xvcjFgLiBUaGUgbnVtYmVycyBoYXZlIHRoZSBmb2xsb3dpbmcgbWVhbmluZ3M6CgoqIDA6IHN1cGVyLXByaW1hcnksIHJlc2VydmVkIGZvciBzcGVjaWFsIGVtcGhhc2lzCiogMTogcHJpbWFyeSwgbW9zdCBpbXBvcnRhbnQgdW5kZXIgbm9ybWFsIHNpdHVhdGlvbnMKKiAyOiBzZWNvbmRhcnksIG5leHQgbW9zdCBpbXBvcnRhbnQgdW5kZXIgbm9ybWFsIHNpdHVhdGlvbnMKKiAzOiB0ZXJ0aWFyeSwgbmV4dCBtb3N0IGltcG9ydGFudCB1bmRlciBub3JtYWwgc2l0dWF0aW9ucwoKVGhyb3VnaG91dCBKdXB5dGVyTGFiLCB3ZSBhcmUgbW9zdGx5IGZvbGxvd2luZyBwcmluY2lwbGVzIGZyb20gR29vZ2xlJ3MKTWF0ZXJpYWwgRGVzaWduIHdoZW4gc2VsZWN0aW5nIGNvbG9ycy4gV2UgYXJlIG5vdCwgaG93ZXZlciwgZm9sbG93aW5nCmFsbCBvZiBNRCBhcyBpdCBpcyBub3Qgb3B0aW1pemVkIGZvciBkZW5zZSwgaW5mb3JtYXRpb24gcmljaCBVSXMuCiovCgogLyoKICogT3B0aW9uYWwgbW9ub3NwYWNlIGZvbnQgZm9yIGlucHV0L291dHB1dCBwcm9tcHQuCiAqLwoKIC8qIENvbW1lbnRlZCBvdXQgaW4gaXB5d2lkZ2V0cyBzaW5jZSB3ZSBkb24ndCBuZWVkIGl0LiAqLwoKIC8qIEBpbXBvcnQgdXJsKCdodHRwczovL2ZvbnRzLmdvb2dsZWFwaXMuY29tL2Nzcz9mYW1pbHk9Um9ib3RvK01vbm8nKTsgKi8KCiAvKgogKiBBZGRlZCBmb3IgY29tcGFiaXRpbGl0eSB3aXRoIG91dHB1dCBhcmVhCiAqLwoKIDpyb290IHsKCiAgLyogQm9yZGVycwoKICBUaGUgZm9sbG93aW5nIHZhcmlhYmxlcywgc3BlY2lmeSB0aGUgdmlzdWFsIHN0eWxpbmcgb2YgYm9yZGVycyBpbiBKdXB5dGVyTGFiLgogICAqLwoKICAvKiBVSSBGb250cwoKICBUaGUgVUkgZm9udCBDU1MgdmFyaWFibGVzIGFyZSB1c2VkIGZvciB0aGUgdHlwb2dyYXBoeSBhbGwgb2YgdGhlIEp1cHl0ZXJMYWIKICB1c2VyIGludGVyZmFjZSBlbGVtZW50cyB0aGF0IGFyZSBub3QgZGlyZWN0bHkgdXNlciBnZW5lcmF0ZWQgY29udGVudC4KICAqLyAvKiBCYXNlIGZvbnQgc2l6ZSAqLyAvKiBFbnN1cmVzIHB4IHBlcmZlY3QgRm9udEF3ZXNvbWUgaWNvbnMgKi8KCiAgLyogVXNlIHRoZXNlIGZvbnQgY29sb3JzIGFnYWluc3QgdGhlIGNvcnJlc3BvbmRpbmcgbWFpbiBsYXlvdXQgY29sb3JzLgogICAgIEluIGEgbGlnaHQgdGhlbWUsIHRoZXNlIGdvIGZyb20gZGFyayB0byBsaWdodC4KICAqLwoKICAvKiBVc2UgdGhlc2UgYWdhaW5zdCB0aGUgYnJhbmQvYWNjZW50L3dhcm4vZXJyb3IgY29sb3JzLgogICAgIFRoZXNlIHdpbGwgdHlwaWNhbGx5IGdvIGZyb20gbGlnaHQgdG8gZGFya2VyLCBpbiBib3RoIGEgZGFyayBhbmQgbGlnaHQgdGhlbWUKICAgKi8KCiAgLyogQ29udGVudCBGb250cwoKICBDb250ZW50IGZvbnQgdmFyaWFibGVzIGFyZSB1c2VkIGZvciB0eXBvZ3JhcGh5IG9mIHVzZXIgZ2VuZXJhdGVkIGNvbnRlbnQuCiAgKi8gLyogQmFzZSBmb250IHNpemUgKi8KCgogIC8qIExheW91dAoKICBUaGUgZm9sbG93aW5nIGFyZSB0aGUgbWFpbiBsYXlvdXQgY29sb3JzIHVzZSBpbiBKdXB5dGVyTGFiLiBJbiBhIGxpZ2h0CiAgdGhlbWUgdGhlc2Ugd291bGQgZ28gZnJvbSBsaWdodCB0byBkYXJrLgogICovCgogIC8qIEJyYW5kL2FjY2VudCAqLwoKICAvKiBTdGF0ZSBjb2xvcnMgKHdhcm4sIGVycm9yLCBzdWNjZXNzLCBpbmZvKSAqLwoKICAvKiBDZWxsIHNwZWNpZmljIHN0eWxlcyAqLwogIC8qIEEgY3VzdG9tIGJsZW5kIG9mIE1EIGdyZXkgYW5kIGJsdWUgNjAwCiAgICogU2VlIGh0dHBzOi8vbWV5ZXJ3ZWIuY29tL2VyaWMvdG9vbHMvY29sb3ItYmxlbmQvIzU0NkU3QToxRTg4RTU6NTpoZXggKi8KICAvKiBBIGN1c3RvbSBibGVuZCBvZiBNRCBncmV5IGFuZCBvcmFuZ2UgNjAwCiAgICogaHR0cHM6Ly9tZXllcndlYi5jb20vZXJpYy90b29scy9jb2xvci1ibGVuZC8jNTQ2RTdBOkY0NTExRTo1OmhleCAqLwoKICAvKiBOb3RlYm9vayBzcGVjaWZpYyBzdHlsZXMgKi8KCiAgLyogQ29uc29sZSBzcGVjaWZpYyBzdHlsZXMgKi8KCiAgLyogVG9vbGJhciBzcGVjaWZpYyBzdHlsZXMgKi8KfQoKIC8qIENvcHlyaWdodCAoYykgSnVweXRlciBEZXZlbG9wbWVudCBUZWFtLgogKiBEaXN0cmlidXRlZCB1bmRlciB0aGUgdGVybXMgb2YgdGhlIE1vZGlmaWVkIEJTRCBMaWNlbnNlLgogKi8KCiAvKgogKiBXZSBhc3N1bWUgdGhhdCB0aGUgQ1NTIHZhcmlhYmxlcyBpbgogKiBodHRwczovL2dpdGh1Yi5jb20vanVweXRlcmxhYi9qdXB5dGVybGFiL2Jsb2IvbWFzdGVyL3NyYy9kZWZhdWx0LXRoZW1lL3ZhcmlhYmxlcy5jc3MKICogaGF2ZSBiZWVuIGRlZmluZWQuCiAqLwoKIC8qIFRoaXMgZmlsZSBoYXMgY29kZSBkZXJpdmVkIGZyb20gUGhvc3Bob3JKUyBDU1MgZmlsZXMsIGFzIG5vdGVkIGJlbG93LiBUaGUgbGljZW5zZSBmb3IgdGhpcyBQaG9zcGhvckpTIGNvZGUgaXM6CgpDb3B5cmlnaHQgKGMpIDIwMTQtMjAxNywgUGhvc3Bob3JKUyBDb250cmlidXRvcnMKQWxsIHJpZ2h0cyByZXNlcnZlZC4KClJlZGlzdHJpYnV0aW9uIGFuZCB1c2UgaW4gc291cmNlIGFuZCBiaW5hcnkgZm9ybXMsIHdpdGggb3Igd2l0aG91dAptb2RpZmljYXRpb24sIGFyZSBwZXJtaXR0ZWQgcHJvdmlkZWQgdGhhdCB0aGUgZm9sbG93aW5nIGNvbmRpdGlvbnMgYXJlIG1ldDoKCiogUmVkaXN0cmlidXRpb25zIG9mIHNvdXJjZSBjb2RlIG11c3QgcmV0YWluIHRoZSBhYm92ZSBjb3B5cmlnaHQgbm90aWNlLCB0aGlzCiAgbGlzdCBvZiBjb25kaXRpb25zIGFuZCB0aGUgZm9sbG93aW5nIGRpc2NsYWltZXIuCgoqIFJlZGlzdHJpYnV0aW9ucyBpbiBiaW5hcnkgZm9ybSBtdXN0IHJlcHJvZHVjZSB0aGUgYWJvdmUgY29weXJpZ2h0IG5vdGljZSwKICB0aGlzIGxpc3Qgb2YgY29uZGl0aW9ucyBhbmQgdGhlIGZvbGxvd2luZyBkaXNjbGFpbWVyIGluIHRoZSBkb2N1bWVudGF0aW9uCiAgYW5kL29yIG90aGVyIG1hdGVyaWFscyBwcm92aWRlZCB3aXRoIHRoZSBkaXN0cmlidXRpb24uCgoqIE5laXRoZXIgdGhlIG5hbWUgb2YgdGhlIGNvcHlyaWdodCBob2xkZXIgbm9yIHRoZSBuYW1lcyBvZiBpdHMKICBjb250cmlidXRvcnMgbWF5IGJlIHVzZWQgdG8gZW5kb3JzZSBvciBwcm9tb3RlIHByb2R1Y3RzIGRlcml2ZWQgZnJvbQogIHRoaXMgc29mdHdhcmUgd2l0aG91dCBzcGVjaWZpYyBwcmlvciB3cml0dGVuIHBlcm1pc3Npb24uCgpUSElTIFNPRlRXQVJFIElTIFBST1ZJREVEIEJZIFRIRSBDT1BZUklHSFQgSE9MREVSUyBBTkQgQ09OVFJJQlVUT1JTICJBUyBJUyIKQU5EIEFOWSBFWFBSRVNTIE9SIElNUExJRUQgV0FSUkFOVElFUywgSU5DTFVESU5HLCBCVVQgTk9UIExJTUlURUQgVE8sIFRIRQpJTVBMSUVEIFdBUlJBTlRJRVMgT0YgTUVSQ0hBTlRBQklMSVRZIEFORCBGSVRORVNTIEZPUiBBIFBBUlRJQ1VMQVIgUFVSUE9TRSBBUkUKRElTQ0xBSU1FRC4gSU4gTk8gRVZFTlQgU0hBTEwgVEhFIENPUFlSSUdIVCBIT0xERVIgT1IgQ09OVFJJQlVUT1JTIEJFIExJQUJMRQpGT1IgQU5ZIERJUkVDVCwgSU5ESVJFQ1QsIElOQ0lERU5UQUwsIFNQRUNJQUwsIEVYRU1QTEFSWSwgT1IgQ09OU0VRVUVOVElBTApEQU1BR0VTIChJTkNMVURJTkcsIEJVVCBOT1QgTElNSVRFRCBUTywgUFJPQ1VSRU1FTlQgT0YgU1VCU1RJVFVURSBHT09EUyBPUgpTRVJWSUNFUzsgTE9TUyBPRiBVU0UsIERBVEEsIE9SIFBST0ZJVFM7IE9SIEJVU0lORVNTIElOVEVSUlVQVElPTikgSE9XRVZFUgpDQVVTRUQgQU5EIE9OIEFOWSBUSEVPUlkgT0YgTElBQklMSVRZLCBXSEVUSEVSIElOIENPTlRSQUNULCBTVFJJQ1QgTElBQklMSVRZLApPUiBUT1JUIChJTkNMVURJTkcgTkVHTElHRU5DRSBPUiBPVEhFUldJU0UpIEFSSVNJTkcgSU4gQU5ZIFdBWSBPVVQgT0YgVEhFIFVTRQpPRiBUSElTIFNPRlRXQVJFLCBFVkVOIElGIEFEVklTRUQgT0YgVEhFIFBPU1NJQklMSVRZIE9GIFNVQ0ggREFNQUdFLgoKKi8KCiAvKgogKiBUaGUgZm9sbG93aW5nIHNlY3Rpb24gaXMgZGVyaXZlZCBmcm9tIGh0dHBzOi8vZ2l0aHViLmNvbS9waG9zcGhvcmpzL3Bob3NwaG9yL2Jsb2IvMjNiOWQwNzVlYmM1YjczYWIxNDhiNmViZmMyMGFmOTdmODU3MTRjNC9wYWNrYWdlcy93aWRnZXRzL3N0eWxlL3RhYmJhci5jc3MgCiAqIFdlJ3ZlIHNjb3BlZCB0aGUgcnVsZXMgc28gdGhhdCB0aGV5IGFyZSBjb25zaXN0ZW50IHdpdGggZXhhY3RseSBvdXIgY29kZS4KICovCgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyIHsKICBkaXNwbGF5OiAtd2Via2l0LWJveDsKICBkaXNwbGF5OiAtbXMtZmxleGJveDsKICBkaXNwbGF5OiBmbGV4OwogIC13ZWJraXQtdXNlci1zZWxlY3Q6IG5vbmU7CiAgLW1vei11c2VyLXNlbGVjdDogbm9uZTsKICAtbXMtdXNlci1zZWxlY3Q6IG5vbmU7CiAgdXNlci1zZWxlY3Q6IG5vbmU7Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXJbZGF0YS1vcmllbnRhdGlvbj0naG9yaXpvbnRhbCddIHsKICAtd2Via2l0LWJveC1vcmllbnQ6IGhvcml6b250YWw7CiAgLXdlYmtpdC1ib3gtZGlyZWN0aW9uOiBub3JtYWw7CiAgICAgIC1tcy1mbGV4LWRpcmVjdGlvbjogcm93OwogICAgICAgICAgZmxleC1kaXJlY3Rpb246IHJvdzsKfQoKIC5qdXB5dGVyLXdpZGdldHMud2lkZ2V0LXRhYiA+IC5wLVRhYkJhcltkYXRhLW9yaWVudGF0aW9uPSd2ZXJ0aWNhbCddIHsKICAtd2Via2l0LWJveC1vcmllbnQ6IHZlcnRpY2FsOwogIC13ZWJraXQtYm94LWRpcmVjdGlvbjogbm9ybWFsOwogICAgICAtbXMtZmxleC1kaXJlY3Rpb246IGNvbHVtbjsKICAgICAgICAgIGZsZXgtZGlyZWN0aW9uOiBjb2x1bW47Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIgPiAucC1UYWJCYXItY29udGVudCB7CiAgbWFyZ2luOiAwOwogIHBhZGRpbmc6IDA7CiAgZGlzcGxheTogLXdlYmtpdC1ib3g7CiAgZGlzcGxheTogLW1zLWZsZXhib3g7CiAgZGlzcGxheTogZmxleDsKICAtd2Via2l0LWJveC1mbGV4OiAxOwogICAgICAtbXMtZmxleDogMSAxIGF1dG87CiAgICAgICAgICBmbGV4OiAxIDEgYXV0bzsKICBsaXN0LXN0eWxlLXR5cGU6IG5vbmU7Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXJbZGF0YS1vcmllbnRhdGlvbj0naG9yaXpvbnRhbCddID4gLnAtVGFiQmFyLWNvbnRlbnQgewogIC13ZWJraXQtYm94LW9yaWVudDogaG9yaXpvbnRhbDsKICAtd2Via2l0LWJveC1kaXJlY3Rpb246IG5vcm1hbDsKICAgICAgLW1zLWZsZXgtZGlyZWN0aW9uOiByb3c7CiAgICAgICAgICBmbGV4LWRpcmVjdGlvbjogcm93Owp9CgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyW2RhdGEtb3JpZW50YXRpb249J3ZlcnRpY2FsJ10gPiAucC1UYWJCYXItY29udGVudCB7CiAgLXdlYmtpdC1ib3gtb3JpZW50OiB2ZXJ0aWNhbDsKICAtd2Via2l0LWJveC1kaXJlY3Rpb246IG5vcm1hbDsKICAgICAgLW1zLWZsZXgtZGlyZWN0aW9uOiBjb2x1bW47CiAgICAgICAgICBmbGV4LWRpcmVjdGlvbjogY29sdW1uOwp9CgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyIC5wLVRhYkJhci10YWIgewogIGRpc3BsYXk6IC13ZWJraXQtYm94OwogIGRpc3BsYXk6IC1tcy1mbGV4Ym94OwogIGRpc3BsYXk6IGZsZXg7CiAgLXdlYmtpdC1ib3gtb3JpZW50OiBob3Jpem9udGFsOwogIC13ZWJraXQtYm94LWRpcmVjdGlvbjogbm9ybWFsOwogICAgICAtbXMtZmxleC1kaXJlY3Rpb246IHJvdzsKICAgICAgICAgIGZsZXgtZGlyZWN0aW9uOiByb3c7CiAgLXdlYmtpdC1ib3gtc2l6aW5nOiBib3JkZXItYm94OwogICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKICBvdmVyZmxvdzogaGlkZGVuOwp9CgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyIC5wLVRhYkJhci10YWJJY29uLAouanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIgLnAtVGFiQmFyLXRhYkNsb3NlSWNvbiB7CiAgLXdlYmtpdC1ib3gtZmxleDogMDsKICAgICAgLW1zLWZsZXg6IDAgMCBhdXRvOwogICAgICAgICAgZmxleDogMCAwIGF1dG87Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIgLnAtVGFiQmFyLXRhYkxhYmVsIHsKICAtd2Via2l0LWJveC1mbGV4OiAxOwogICAgICAtbXMtZmxleDogMSAxIGF1dG87CiAgICAgICAgICBmbGV4OiAxIDEgYXV0bzsKICBvdmVyZmxvdzogaGlkZGVuOwogIHdoaXRlLXNwYWNlOiBub3dyYXA7Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIgLnAtVGFiQmFyLXRhYi5wLW1vZC1oaWRkZW4gewogIGRpc3BsYXk6IG5vbmUgIWltcG9ydGFudDsKfQoKIC5qdXB5dGVyLXdpZGdldHMud2lkZ2V0LXRhYiA+IC5wLVRhYkJhci5wLW1vZC1kcmFnZ2luZyAucC1UYWJCYXItdGFiIHsKICBwb3NpdGlvbjogcmVsYXRpdmU7Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIucC1tb2QtZHJhZ2dpbmdbZGF0YS1vcmllbnRhdGlvbj0naG9yaXpvbnRhbCddIC5wLVRhYkJhci10YWIgewogIGxlZnQ6IDA7CiAgLXdlYmtpdC10cmFuc2l0aW9uOiBsZWZ0IDE1MG1zIGVhc2U7CiAgdHJhbnNpdGlvbjogbGVmdCAxNTBtcyBlYXNlOwp9CgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyLnAtbW9kLWRyYWdnaW5nW2RhdGEtb3JpZW50YXRpb249J3ZlcnRpY2FsJ10gLnAtVGFiQmFyLXRhYiB7CiAgdG9wOiAwOwogIC13ZWJraXQtdHJhbnNpdGlvbjogdG9wIDE1MG1zIGVhc2U7CiAgdHJhbnNpdGlvbjogdG9wIDE1MG1zIGVhc2U7Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIucC1tb2QtZHJhZ2dpbmcgLnAtVGFiQmFyLXRhYi5wLW1vZC1kcmFnZ2luZyB7CiAgLXdlYmtpdC10cmFuc2l0aW9uOiBub25lOwogIHRyYW5zaXRpb246IG5vbmU7Cn0KCiAvKiBFbmQgdGFiYmFyLmNzcyAqLwoKIDpyb290IHsgLyogbWFyZ2luIGJldHdlZW4gaW5saW5lIGVsZW1lbnRzICovCgogICAgLyogRnJvbSBNYXRlcmlhbCBEZXNpZ24gTGl0ZSAqLwp9CgogLmp1cHl0ZXItd2lkZ2V0cyB7CiAgICBtYXJnaW46IDJweDsKICAgIC13ZWJraXQtYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgIGNvbG9yOiBibGFjazsKICAgIG92ZXJmbG93OiB2aXNpYmxlOwp9CgogLmp1cHl0ZXItd2lkZ2V0cy5qdXB5dGVyLXdpZGdldHMtZGlzY29ubmVjdGVkOjpiZWZvcmUgewogICAgbGluZS1oZWlnaHQ6IDI4cHg7CiAgICBoZWlnaHQ6IDI4cHg7Cn0KCiAuanAtT3V0cHV0LXJlc3VsdCA+IC5qdXB5dGVyLXdpZGdldHMgewogICAgbWFyZ2luLWxlZnQ6IDA7CiAgICBtYXJnaW4tcmlnaHQ6IDA7Cn0KCiAvKiB2Ym94IGFuZCBoYm94ICovCgogLndpZGdldC1pbmxpbmUtaGJveCB7CiAgICAvKiBIb3Jpem9udGFsIHdpZGdldHMgKi8KICAgIC13ZWJraXQtYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgIGRpc3BsYXk6IC13ZWJraXQtYm94OwogICAgZGlzcGxheTogLW1zLWZsZXhib3g7CiAgICBkaXNwbGF5OiBmbGV4OwogICAgLXdlYmtpdC1ib3gtb3JpZW50OiBob3Jpem9udGFsOwogICAgLXdlYmtpdC1ib3gtZGlyZWN0aW9uOiBub3JtYWw7CiAgICAgICAgLW1zLWZsZXgtZGlyZWN0aW9uOiByb3c7CiAgICAgICAgICAgIGZsZXgtZGlyZWN0aW9uOiByb3c7CiAgICAtd2Via2l0LWJveC1hbGlnbjogYmFzZWxpbmU7CiAgICAgICAgLW1zLWZsZXgtYWxpZ246IGJhc2VsaW5lOwogICAgICAgICAgICBhbGlnbi1pdGVtczogYmFzZWxpbmU7Cn0KCiAud2lkZ2V0LWlubGluZS12Ym94IHsKICAgIC8qIFZlcnRpY2FsIFdpZGdldHMgKi8KICAgIC13ZWJraXQtYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgIGRpc3BsYXk6IC13ZWJraXQtYm94OwogICAgZGlzcGxheTogLW1zLWZsZXhib3g7CiAgICBkaXNwbGF5OiBmbGV4OwogICAgLXdlYmtpdC1ib3gtb3JpZW50OiB2ZXJ0aWNhbDsKICAgIC13ZWJraXQtYm94LWRpcmVjdGlvbjogbm9ybWFsOwogICAgICAgIC1tcy1mbGV4LWRpcmVjdGlvbjogY29sdW1uOwogICAgICAgICAgICBmbGV4LWRpcmVjdGlvbjogY29sdW1uOwogICAgLXdlYmtpdC1ib3gtYWxpZ246IGNlbnRlcjsKICAgICAgICAtbXMtZmxleC1hbGlnbjogY2VudGVyOwogICAgICAgICAgICBhbGlnbi1pdGVtczogY2VudGVyOwp9CgogLndpZGdldC1ib3ggewogICAgLXdlYmtpdC1ib3gtc2l6aW5nOiBib3JkZXItYm94OwogICAgICAgICAgICBib3gtc2l6aW5nOiBib3JkZXItYm94OwogICAgZGlzcGxheTogLXdlYmtpdC1ib3g7CiAgICBkaXNwbGF5OiAtbXMtZmxleGJveDsKICAgIGRpc3BsYXk6IGZsZXg7CiAgICBtYXJnaW46IDA7CiAgICBvdmVyZmxvdzogYXV0bzsKfQoKIC53aWRnZXQtZ3JpZGJveCB7CiAgICAtd2Via2l0LWJveC1zaXppbmc6IGJvcmRlci1ib3g7CiAgICAgICAgICAgIGJveC1zaXppbmc6IGJvcmRlci1ib3g7CiAgICBkaXNwbGF5OiBncmlkOwogICAgbWFyZ2luOiAwOwogICAgb3ZlcmZsb3c6IGF1dG87Cn0KCiAud2lkZ2V0LWhib3ggewogICAgLXdlYmtpdC1ib3gtb3JpZW50OiBob3Jpem9udGFsOwogICAgLXdlYmtpdC1ib3gtZGlyZWN0aW9uOiBub3JtYWw7CiAgICAgICAgLW1zLWZsZXgtZGlyZWN0aW9uOiByb3c7CiAgICAgICAgICAgIGZsZXgtZGlyZWN0aW9uOiByb3c7Cn0KCiAud2lkZ2V0LXZib3ggewogICAgLXdlYmtpdC1ib3gtb3JpZW50OiB2ZXJ0aWNhbDsKICAgIC13ZWJraXQtYm94LWRpcmVjdGlvbjogbm9ybWFsOwogICAgICAgIC1tcy1mbGV4LWRpcmVjdGlvbjogY29sdW1uOwogICAgICAgICAgICBmbGV4LWRpcmVjdGlvbjogY29sdW1uOwp9CgogLyogR2VuZXJhbCBCdXR0b24gU3R5bGluZyAqLwoKIC5qdXB5dGVyLWJ1dHRvbiB7CiAgICBwYWRkaW5nLWxlZnQ6IDEwcHg7CiAgICBwYWRkaW5nLXJpZ2h0OiAxMHB4OwogICAgcGFkZGluZy10b3A6IDBweDsKICAgIHBhZGRpbmctYm90dG9tOiAwcHg7CiAgICBkaXNwbGF5OiBpbmxpbmUtYmxvY2s7CiAgICB3aGl0ZS1zcGFjZTogbm93cmFwOwogICAgb3ZlcmZsb3c6IGhpZGRlbjsKICAgIHRleHQtb3ZlcmZsb3c6IGVsbGlwc2lzOwogICAgdGV4dC1hbGlnbjogY2VudGVyOwogICAgZm9udC1zaXplOiAxM3B4OwogICAgY3Vyc29yOiBwb2ludGVyOwoKICAgIGhlaWdodDogMjhweDsKICAgIGJvcmRlcjogMHB4IHNvbGlkOwogICAgbGluZS1oZWlnaHQ6IDI4cHg7CiAgICAtd2Via2l0LWJveC1zaGFkb3c6IG5vbmU7CiAgICAgICAgICAgIGJveC1zaGFkb3c6IG5vbmU7CgogICAgY29sb3I6IHJnYmEoMCwgMCwgMCwgLjgpOwogICAgYmFja2dyb3VuZC1jb2xvcjogI0VFRUVFRTsKICAgIGJvcmRlci1jb2xvcjogI0UwRTBFMDsKICAgIGJvcmRlcjogbm9uZTsKfQoKIC5qdXB5dGVyLWJ1dHRvbiBpLmZhIHsKICAgIG1hcmdpbi1yaWdodDogNHB4OwogICAgcG9pbnRlci1ldmVudHM6IG5vbmU7Cn0KCiAuanVweXRlci1idXR0b246ZW1wdHk6YmVmb3JlIHsKICAgIGNvbnRlbnQ6ICJcMjAwYiI7IC8qIHplcm8td2lkdGggc3BhY2UgKi8KfQoKIC5qdXB5dGVyLXdpZGdldHMuanVweXRlci1idXR0b246ZGlzYWJsZWQgewogICAgb3BhY2l0eTogMC42Owp9CgogLmp1cHl0ZXItYnV0dG9uIGkuZmEuY2VudGVyIHsKICAgIG1hcmdpbi1yaWdodDogMDsKfQoKIC5qdXB5dGVyLWJ1dHRvbjpob3ZlcjplbmFibGVkLCAuanVweXRlci1idXR0b246Zm9jdXM6ZW5hYmxlZCB7CiAgICAvKiBNRCBMaXRlIDJkcCBzaGFkb3cgKi8KICAgIC13ZWJraXQtYm94LXNoYWRvdzogMCAycHggMnB4IDAgcmdiYSgwLCAwLCAwLCAuMTQpLAogICAgICAgICAgICAgICAgMCAzcHggMXB4IC0ycHggcmdiYSgwLCAwLCAwLCAuMiksCiAgICAgICAgICAgICAgICAwIDFweCA1cHggMCByZ2JhKDAsIDAsIDAsIC4xMik7CiAgICAgICAgICAgIGJveC1zaGFkb3c6IDAgMnB4IDJweCAwIHJnYmEoMCwgMCwgMCwgLjE0KSwKICAgICAgICAgICAgICAgIDAgM3B4IDFweCAtMnB4IHJnYmEoMCwgMCwgMCwgLjIpLAogICAgICAgICAgICAgICAgMCAxcHggNXB4IDAgcmdiYSgwLCAwLCAwLCAuMTIpOwp9CgogLmp1cHl0ZXItYnV0dG9uOmFjdGl2ZSwgLmp1cHl0ZXItYnV0dG9uLm1vZC1hY3RpdmUgewogICAgLyogTUQgTGl0ZSA0ZHAgc2hhZG93ICovCiAgICAtd2Via2l0LWJveC1zaGFkb3c6IDAgNHB4IDVweCAwIHJnYmEoMCwgMCwgMCwgLjE0KSwKICAgICAgICAgICAgICAgIDAgMXB4IDEwcHggMCByZ2JhKDAsIDAsIDAsIC4xMiksCiAgICAgICAgICAgICAgICAwIDJweCA0cHggLTFweCByZ2JhKDAsIDAsIDAsIC4yKTsKICAgICAgICAgICAgYm94LXNoYWRvdzogMCA0cHggNXB4IDAgcmdiYSgwLCAwLCAwLCAuMTQpLAogICAgICAgICAgICAgICAgMCAxcHggMTBweCAwIHJnYmEoMCwgMCwgMCwgLjEyKSwKICAgICAgICAgICAgICAgIDAgMnB4IDRweCAtMXB4IHJnYmEoMCwgMCwgMCwgLjIpOwogICAgY29sb3I6IHJnYmEoMCwgMCwgMCwgLjgpOwogICAgYmFja2dyb3VuZC1jb2xvcjogI0JEQkRCRDsKfQoKIC5qdXB5dGVyLWJ1dHRvbjpmb2N1czplbmFibGVkIHsKICAgIG91dGxpbmU6IDFweCBzb2xpZCAjNjRCNUY2Owp9CgogLyogQnV0dG9uICJQcmltYXJ5IiBTdHlsaW5nICovCgogLmp1cHl0ZXItYnV0dG9uLm1vZC1wcmltYXJ5IHsKICAgIGNvbG9yOiByZ2JhKDI1NSwgMjU1LCAyNTUsIDEuMCk7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiAjMjE5NkYzOwp9CgogLmp1cHl0ZXItYnV0dG9uLm1vZC1wcmltYXJ5Lm1vZC1hY3RpdmUgewogICAgY29sb3I6IHJnYmEoMjU1LCAyNTUsIDI1NSwgMSk7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiAjMTk3NkQyOwp9CgogLmp1cHl0ZXItYnV0dG9uLm1vZC1wcmltYXJ5OmFjdGl2ZSB7CiAgICBjb2xvcjogcmdiYSgyNTUsIDI1NSwgMjU1LCAxKTsKICAgIGJhY2tncm91bmQtY29sb3I6ICMxOTc2RDI7Cn0KCiAvKiBCdXR0b24gIlN1Y2Nlc3MiIFN0eWxpbmcgKi8KCiAuanVweXRlci1idXR0b24ubW9kLXN1Y2Nlc3MgewogICAgY29sb3I6IHJnYmEoMjU1LCAyNTUsIDI1NSwgMS4wKTsKICAgIGJhY2tncm91bmQtY29sb3I6ICM0Q0FGNTA7Cn0KCiAuanVweXRlci1idXR0b24ubW9kLXN1Y2Nlc3MubW9kLWFjdGl2ZSB7CiAgICBjb2xvcjogcmdiYSgyNTUsIDI1NSwgMjU1LCAxKTsKICAgIGJhY2tncm91bmQtY29sb3I6ICMzODhFM0M7CiB9CgogLmp1cHl0ZXItYnV0dG9uLm1vZC1zdWNjZXNzOmFjdGl2ZSB7CiAgICBjb2xvcjogcmdiYSgyNTUsIDI1NSwgMjU1LCAxKTsKICAgIGJhY2tncm91bmQtY29sb3I6ICMzODhFM0M7CiB9CgogLyogQnV0dG9uICJJbmZvIiBTdHlsaW5nICovCgogLmp1cHl0ZXItYnV0dG9uLm1vZC1pbmZvIHsKICAgIGNvbG9yOiByZ2JhKDI1NSwgMjU1LCAyNTUsIDEuMCk7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiAjMDBCQ0Q0Owp9CgogLmp1cHl0ZXItYnV0dG9uLm1vZC1pbmZvLm1vZC1hY3RpdmUgewogICAgY29sb3I6IHJnYmEoMjU1LCAyNTUsIDI1NSwgMSk7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiAjMDA5N0E3Owp9CgogLmp1cHl0ZXItYnV0dG9uLm1vZC1pbmZvOmFjdGl2ZSB7CiAgICBjb2xvcjogcmdiYSgyNTUsIDI1NSwgMjU1LCAxKTsKICAgIGJhY2tncm91bmQtY29sb3I6ICMwMDk3QTc7Cn0KCiAvKiBCdXR0b24gIldhcm5pbmciIFN0eWxpbmcgKi8KCiAuanVweXRlci1idXR0b24ubW9kLXdhcm5pbmcgewogICAgY29sb3I6IHJnYmEoMjU1LCAyNTUsIDI1NSwgMS4wKTsKICAgIGJhY2tncm91bmQtY29sb3I6ICNGRjk4MDA7Cn0KCiAuanVweXRlci1idXR0b24ubW9kLXdhcm5pbmcubW9kLWFjdGl2ZSB7CiAgICBjb2xvcjogcmdiYSgyNTUsIDI1NSwgMjU1LCAxKTsKICAgIGJhY2tncm91bmQtY29sb3I6ICNGNTdDMDA7Cn0KCiAuanVweXRlci1idXR0b24ubW9kLXdhcm5pbmc6YWN0aXZlIHsKICAgIGNvbG9yOiByZ2JhKDI1NSwgMjU1LCAyNTUsIDEpOwogICAgYmFja2dyb3VuZC1jb2xvcjogI0Y1N0MwMDsKfQoKIC8qIEJ1dHRvbiAiRGFuZ2VyIiBTdHlsaW5nICovCgogLmp1cHl0ZXItYnV0dG9uLm1vZC1kYW5nZXIgewogICAgY29sb3I6IHJnYmEoMjU1LCAyNTUsIDI1NSwgMS4wKTsKICAgIGJhY2tncm91bmQtY29sb3I6ICNGNDQzMzY7Cn0KCiAuanVweXRlci1idXR0b24ubW9kLWRhbmdlci5tb2QtYWN0aXZlIHsKICAgIGNvbG9yOiByZ2JhKDI1NSwgMjU1LCAyNTUsIDEpOwogICAgYmFja2dyb3VuZC1jb2xvcjogI0QzMkYyRjsKfQoKIC5qdXB5dGVyLWJ1dHRvbi5tb2QtZGFuZ2VyOmFjdGl2ZSB7CiAgICBjb2xvcjogcmdiYSgyNTUsIDI1NSwgMjU1LCAxKTsKICAgIGJhY2tncm91bmQtY29sb3I6ICNEMzJGMkY7Cn0KCiAvKiBXaWRnZXQgQnV0dG9uKi8KCiAud2lkZ2V0LWJ1dHRvbiwgLndpZGdldC10b2dnbGUtYnV0dG9uIHsKICAgIHdpZHRoOiAxNDhweDsKfQoKIC8qIFdpZGdldCBMYWJlbCBTdHlsaW5nICovCgogLyogT3ZlcnJpZGUgQm9vdHN0cmFwIGxhYmVsIGNzcyAqLwoKIC5qdXB5dGVyLXdpZGdldHMgbGFiZWwgewogICAgbWFyZ2luLWJvdHRvbTogMDsKICAgIG1hcmdpbi1ib3R0b206IGluaXRpYWw7Cn0KCiAud2lkZ2V0LWxhYmVsLWJhc2ljIHsKICAgIC8qIEJhc2ljIExhYmVsICovCiAgICBjb2xvcjogYmxhY2s7CiAgICBmb250LXNpemU6IDEzcHg7CiAgICBvdmVyZmxvdzogaGlkZGVuOwogICAgdGV4dC1vdmVyZmxvdzogZWxsaXBzaXM7CiAgICB3aGl0ZS1zcGFjZTogbm93cmFwOwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAud2lkZ2V0LWxhYmVsIHsKICAgIC8qIExhYmVsICovCiAgICBjb2xvcjogYmxhY2s7CiAgICBmb250LXNpemU6IDEzcHg7CiAgICBvdmVyZmxvdzogaGlkZGVuOwogICAgdGV4dC1vdmVyZmxvdzogZWxsaXBzaXM7CiAgICB3aGl0ZS1zcGFjZTogbm93cmFwOwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAud2lkZ2V0LWlubGluZS1oYm94IC53aWRnZXQtbGFiZWwgewogICAgLyogSG9yaXpvbnRhbCBXaWRnZXQgTGFiZWwgKi8KICAgIGNvbG9yOiBibGFjazsKICAgIHRleHQtYWxpZ246IHJpZ2h0OwogICAgbWFyZ2luLXJpZ2h0OiA4cHg7CiAgICB3aWR0aDogODBweDsKICAgIC1tcy1mbGV4LW5lZ2F0aXZlOiAwOwogICAgICAgIGZsZXgtc2hyaW5rOiAwOwp9CgogLndpZGdldC1pbmxpbmUtdmJveCAud2lkZ2V0LWxhYmVsIHsKICAgIC8qIFZlcnRpY2FsIFdpZGdldCBMYWJlbCAqLwogICAgY29sb3I6IGJsYWNrOwogICAgdGV4dC1hbGlnbjogY2VudGVyOwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAvKiBXaWRnZXQgUmVhZG91dCBTdHlsaW5nICovCgogLndpZGdldC1yZWFkb3V0IHsKICAgIGNvbG9yOiBibGFjazsKICAgIGZvbnQtc2l6ZTogMTNweDsKICAgIGhlaWdodDogMjhweDsKICAgIGxpbmUtaGVpZ2h0OiAyOHB4OwogICAgb3ZlcmZsb3c6IGhpZGRlbjsKICAgIHdoaXRlLXNwYWNlOiBub3dyYXA7CiAgICB0ZXh0LWFsaWduOiBjZW50ZXI7Cn0KCiAud2lkZ2V0LXJlYWRvdXQub3ZlcmZsb3cgewogICAgLyogT3ZlcmZsb3dpbmcgUmVhZG91dCAqLwoKICAgIC8qIEZyb20gTWF0ZXJpYWwgRGVzaWduIExpdGUKICAgICAgICBzaGFkb3cta2V5LXVtYnJhLW9wYWNpdHk6IDAuMjsKICAgICAgICBzaGFkb3cta2V5LXBlbnVtYnJhLW9wYWNpdHk6IDAuMTQ7CiAgICAgICAgc2hhZG93LWFtYmllbnQtc2hhZG93LW9wYWNpdHk6IDAuMTI7CiAgICAgKi8KICAgIC13ZWJraXQtYm94LXNoYWRvdzogMCAycHggMnB4IDAgcmdiYSgwLCAwLCAwLCAuMiksCiAgICAgICAgICAgICAgICAgICAgICAgIDAgM3B4IDFweCAtMnB4IHJnYmEoMCwgMCwgMCwgLjE0KSwKICAgICAgICAgICAgICAgICAgICAgICAgMCAxcHggNXB4IDAgcmdiYSgwLCAwLCAwLCAuMTIpOwoKICAgIGJveC1zaGFkb3c6IDAgMnB4IDJweCAwIHJnYmEoMCwgMCwgMCwgLjIpLAogICAgICAgICAgICAgICAgMCAzcHggMXB4IC0ycHggcmdiYSgwLCAwLCAwLCAuMTQpLAogICAgICAgICAgICAgICAgMCAxcHggNXB4IDAgcmdiYSgwLCAwLCAwLCAuMTIpOwp9CgogLndpZGdldC1pbmxpbmUtaGJveCAud2lkZ2V0LXJlYWRvdXQgewogICAgLyogSG9yaXpvbnRhbCBSZWFkb3V0ICovCiAgICB0ZXh0LWFsaWduOiBjZW50ZXI7CiAgICBtYXgtd2lkdGg6IDE0OHB4OwogICAgbWluLXdpZHRoOiA3MnB4OwogICAgbWFyZ2luLWxlZnQ6IDRweDsKfQoKIC53aWRnZXQtaW5saW5lLXZib3ggLndpZGdldC1yZWFkb3V0IHsKICAgIC8qIFZlcnRpY2FsIFJlYWRvdXQgKi8KICAgIG1hcmdpbi10b3A6IDRweDsKICAgIC8qIGFzIHdpZGUgYXMgdGhlIHdpZGdldCAqLwogICAgd2lkdGg6IGluaGVyaXQ7Cn0KCiAvKiBXaWRnZXQgQ2hlY2tib3ggU3R5bGluZyAqLwoKIC53aWRnZXQtY2hlY2tib3ggewogICAgd2lkdGg6IDMwMHB4OwogICAgaGVpZ2h0OiAyOHB4OwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAud2lkZ2V0LWNoZWNrYm94IGlucHV0W3R5cGU9ImNoZWNrYm94Il0gewogICAgbWFyZ2luOiAwcHggOHB4IDBweCAwcHg7CiAgICBsaW5lLWhlaWdodDogMjhweDsKICAgIGZvbnQtc2l6ZTogbGFyZ2U7CiAgICAtd2Via2l0LWJveC1mbGV4OiAxOwogICAgICAgIC1tcy1mbGV4LXBvc2l0aXZlOiAxOwogICAgICAgICAgICBmbGV4LWdyb3c6IDE7CiAgICAtbXMtZmxleC1uZWdhdGl2ZTogMDsKICAgICAgICBmbGV4LXNocmluazogMDsKICAgIC1tcy1mbGV4LWl0ZW0tYWxpZ246IGNlbnRlcjsKICAgICAgICBhbGlnbi1zZWxmOiBjZW50ZXI7Cn0KCiAvKiBXaWRnZXQgVmFsaWQgU3R5bGluZyAqLwoKIC53aWRnZXQtdmFsaWQgewogICAgaGVpZ2h0OiAyOHB4OwogICAgbGluZS1oZWlnaHQ6IDI4cHg7CiAgICB3aWR0aDogMTQ4cHg7CiAgICBmb250LXNpemU6IDEzcHg7Cn0KCiAud2lkZ2V0LXZhbGlkIGk6YmVmb3JlIHsKICAgIGxpbmUtaGVpZ2h0OiAyOHB4OwogICAgbWFyZ2luLXJpZ2h0OiA0cHg7CiAgICBtYXJnaW4tbGVmdDogNHB4OwoKICAgIC8qIGZyb20gdGhlIGZhIGNsYXNzIGluIEZvbnRBd2Vzb21lOiBodHRwczovL2dpdGh1Yi5jb20vRm9ydEF3ZXNvbWUvRm9udC1Bd2Vzb21lL2Jsb2IvNDkxMDBjN2MzYTdiNThkNTBiYWE3MWVmZWYxMWFmNDFhNjZiMDNkMy9jc3MvZm9udC1hd2Vzb21lLmNzcyNMMTQgKi8KICAgIGRpc3BsYXk6IGlubGluZS1ibG9jazsKICAgIGZvbnQ6IG5vcm1hbCBub3JtYWwgbm9ybWFsIDE0cHgvMSBGb250QXdlc29tZTsKICAgIGZvbnQtc2l6ZTogaW5oZXJpdDsKICAgIHRleHQtcmVuZGVyaW5nOiBhdXRvOwogICAgLXdlYmtpdC1mb250LXNtb290aGluZzogYW50aWFsaWFzZWQ7CiAgICAtbW96LW9zeC1mb250LXNtb290aGluZzogZ3JheXNjYWxlOwp9CgogLndpZGdldC12YWxpZC5tb2QtdmFsaWQgaTpiZWZvcmUgewogICAgY29udGVudDogIlxmMDBjIjsKICAgIGNvbG9yOiBncmVlbjsKfQoKIC53aWRnZXQtdmFsaWQubW9kLWludmFsaWQgaTpiZWZvcmUgewogICAgY29udGVudDogIlxmMDBkIjsKICAgIGNvbG9yOiByZWQ7Cn0KCiAud2lkZ2V0LXZhbGlkLm1vZC12YWxpZCAud2lkZ2V0LXZhbGlkLXJlYWRvdXQgewogICAgZGlzcGxheTogbm9uZTsKfQoKIC8qIFdpZGdldCBUZXh0IGFuZCBUZXh0QXJlYSBTdHlpbmcgKi8KCiAud2lkZ2V0LXRleHRhcmVhLCAud2lkZ2V0LXRleHQgewogICAgd2lkdGg6IDMwMHB4Owp9CgogLndpZGdldC10ZXh0IGlucHV0W3R5cGU9InRleHQiXSwgLndpZGdldC10ZXh0IGlucHV0W3R5cGU9Im51bWJlciJdewogICAgaGVpZ2h0OiAyOHB4OwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAud2lkZ2V0LXRleHQgaW5wdXRbdHlwZT0idGV4dCJdOmRpc2FibGVkLCAud2lkZ2V0LXRleHQgaW5wdXRbdHlwZT0ibnVtYmVyIl06ZGlzYWJsZWQsIC53aWRnZXQtdGV4dGFyZWEgdGV4dGFyZWE6ZGlzYWJsZWQgewogICAgb3BhY2l0eTogMC42Owp9CgogLndpZGdldC10ZXh0IGlucHV0W3R5cGU9InRleHQiXSwgLndpZGdldC10ZXh0IGlucHV0W3R5cGU9Im51bWJlciJdLCAud2lkZ2V0LXRleHRhcmVhIHRleHRhcmVhIHsKICAgIC13ZWJraXQtYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgIGJvcmRlcjogMXB4IHNvbGlkICM5RTlFOUU7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiB3aGl0ZTsKICAgIGNvbG9yOiByZ2JhKDAsIDAsIDAsIC44KTsKICAgIGZvbnQtc2l6ZTogMTNweDsKICAgIHBhZGRpbmc6IDRweCA4cHg7CiAgICAtd2Via2l0LWJveC1mbGV4OiAxOwogICAgICAgIC1tcy1mbGV4LXBvc2l0aXZlOiAxOwogICAgICAgICAgICBmbGV4LWdyb3c6IDE7CiAgICBtaW4td2lkdGg6IDA7IC8qIFRoaXMgbWFrZXMgaXQgcG9zc2libGUgZm9yIHRoZSBmbGV4Ym94IHRvIHNocmluayB0aGlzIGlucHV0ICovCiAgICAtbXMtZmxleC1uZWdhdGl2ZTogMTsKICAgICAgICBmbGV4LXNocmluazogMTsKICAgIG91dGxpbmU6IG5vbmUgIWltcG9ydGFudDsKfQoKIC53aWRnZXQtdGV4dGFyZWEgdGV4dGFyZWEgewogICAgaGVpZ2h0OiBpbmhlcml0OwogICAgd2lkdGg6IGluaGVyaXQ7Cn0KCiAud2lkZ2V0LXRleHQgaW5wdXQ6Zm9jdXMsIC53aWRnZXQtdGV4dGFyZWEgdGV4dGFyZWE6Zm9jdXMgewogICAgYm9yZGVyLWNvbG9yOiAjNjRCNUY2Owp9CgogLyogV2lkZ2V0IFNsaWRlciAqLwoKIC53aWRnZXQtc2xpZGVyIC51aS1zbGlkZXIgewogICAgLyogU2xpZGVyIFRyYWNrICovCiAgICBib3JkZXI6IDFweCBzb2xpZCAjQkRCREJEOwogICAgYmFja2dyb3VuZDogI0JEQkRCRDsKICAgIC13ZWJraXQtYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgIHBvc2l0aW9uOiByZWxhdGl2ZTsKICAgIGJvcmRlci1yYWRpdXM6IDBweDsKfQoKIC53aWRnZXQtc2xpZGVyIC51aS1zbGlkZXIgLnVpLXNsaWRlci1oYW5kbGUgewogICAgLyogU2xpZGVyIEhhbmRsZSAqLwogICAgb3V0bGluZTogbm9uZSAhaW1wb3J0YW50OyAvKiBmb2N1c2VkIHNsaWRlciBoYW5kbGVzIGFyZSBjb2xvcmVkIC0gc2VlIGJlbG93ICovCiAgICBwb3NpdGlvbjogYWJzb2x1dGU7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiB3aGl0ZTsKICAgIGJvcmRlcjogMXB4IHNvbGlkICM5RTlFOUU7CiAgICAtd2Via2l0LWJveC1zaXppbmc6IGJvcmRlci1ib3g7CiAgICAgICAgICAgIGJveC1zaXppbmc6IGJvcmRlci1ib3g7CiAgICB6LWluZGV4OiAxOwogICAgYmFja2dyb3VuZC1pbWFnZTogbm9uZTsgLyogT3ZlcnJpZGUganF1ZXJ5LXVpICovCn0KCiAvKiBPdmVycmlkZSBqcXVlcnktdWkgKi8KCiAud2lkZ2V0LXNsaWRlciAudWktc2xpZGVyIC51aS1zbGlkZXItaGFuZGxlOmhvdmVyLCAud2lkZ2V0LXNsaWRlciAudWktc2xpZGVyIC51aS1zbGlkZXItaGFuZGxlOmZvY3VzIHsKICAgIGJhY2tncm91bmQtY29sb3I6ICMyMTk2RjM7CiAgICBib3JkZXI6IDFweCBzb2xpZCAjMjE5NkYzOwp9CgogLndpZGdldC1zbGlkZXIgLnVpLXNsaWRlciAudWktc2xpZGVyLWhhbmRsZTphY3RpdmUgewogICAgYmFja2dyb3VuZC1jb2xvcjogIzIxOTZGMzsKICAgIGJvcmRlci1jb2xvcjogIzIxOTZGMzsKICAgIHotaW5kZXg6IDI7CiAgICAtd2Via2l0LXRyYW5zZm9ybTogc2NhbGUoMS4yKTsKICAgICAgICAgICAgdHJhbnNmb3JtOiBzY2FsZSgxLjIpOwp9CgogLndpZGdldC1zbGlkZXIgIC51aS1zbGlkZXIgLnVpLXNsaWRlci1yYW5nZSB7CiAgICAvKiBJbnRlcnZhbCBiZXR3ZWVuIHRoZSB0d28gc3BlY2lmaWVkIHZhbHVlIG9mIGEgZG91YmxlIHNsaWRlciAqLwogICAgcG9zaXRpb246IGFic29sdXRlOwogICAgYmFja2dyb3VuZDogIzIxOTZGMzsKICAgIHotaW5kZXg6IDA7Cn0KCiAvKiBTaGFwZXMgb2YgU2xpZGVyIEhhbmRsZXMgKi8KCiAud2lkZ2V0LWhzbGlkZXIgLnVpLXNsaWRlciAudWktc2xpZGVyLWhhbmRsZSB7CiAgICB3aWR0aDogMTZweDsKICAgIGhlaWdodDogMTZweDsKICAgIG1hcmdpbi10b3A6IC03cHg7CiAgICBtYXJnaW4tbGVmdDogLTdweDsKICAgIGJvcmRlci1yYWRpdXM6IDUwJTsKICAgIHRvcDogMDsKfQoKIC53aWRnZXQtdnNsaWRlciAudWktc2xpZGVyIC51aS1zbGlkZXItaGFuZGxlIHsKICAgIHdpZHRoOiAxNnB4OwogICAgaGVpZ2h0OiAxNnB4OwogICAgbWFyZ2luLWJvdHRvbTogLTdweDsKICAgIG1hcmdpbi1sZWZ0OiAtN3B4OwogICAgYm9yZGVyLXJhZGl1czogNTAlOwogICAgbGVmdDogMDsKfQoKIC53aWRnZXQtaHNsaWRlciAudWktc2xpZGVyIC51aS1zbGlkZXItcmFuZ2UgewogICAgaGVpZ2h0OiA4cHg7CiAgICBtYXJnaW4tdG9wOiAtM3B4Owp9CgogLndpZGdldC12c2xpZGVyIC51aS1zbGlkZXIgLnVpLXNsaWRlci1yYW5nZSB7CiAgICB3aWR0aDogOHB4OwogICAgbWFyZ2luLWxlZnQ6IC0zcHg7Cn0KCiAvKiBIb3Jpem9udGFsIFNsaWRlciAqLwoKIC53aWRnZXQtaHNsaWRlciB7CiAgICB3aWR0aDogMzAwcHg7CiAgICBoZWlnaHQ6IDI4cHg7CiAgICBsaW5lLWhlaWdodDogMjhweDsKCiAgICAvKiBPdmVycmlkZSB0aGUgYWxpZ24taXRlbXMgYmFzZWxpbmUuIFRoaXMgd2F5LCB0aGUgZGVzY3JpcHRpb24gYW5kIHJlYWRvdXQKICAgIHN0aWxsIHNlZW0gdG8gYWxpZ24gdGhlaXIgYmFzZWxpbmUgcHJvcGVybHksIGFuZCB3ZSBkb24ndCBoYXZlIHRvIGhhdmUKICAgIGFsaWduLXNlbGY6IHN0cmV0Y2ggaW4gdGhlIC5zbGlkZXItY29udGFpbmVyLiAqLwogICAgLXdlYmtpdC1ib3gtYWxpZ246IGNlbnRlcjsKICAgICAgICAtbXMtZmxleC1hbGlnbjogY2VudGVyOwogICAgICAgICAgICBhbGlnbi1pdGVtczogY2VudGVyOwp9CgogLndpZGdldHMtc2xpZGVyIC5zbGlkZXItY29udGFpbmVyIHsKICAgIG92ZXJmbG93OiB2aXNpYmxlOwp9CgogLndpZGdldC1oc2xpZGVyIC5zbGlkZXItY29udGFpbmVyIHsKICAgIGhlaWdodDogMjhweDsKICAgIG1hcmdpbi1sZWZ0OiA2cHg7CiAgICBtYXJnaW4tcmlnaHQ6IDZweDsKICAgIC13ZWJraXQtYm94LWZsZXg6IDE7CiAgICAgICAgLW1zLWZsZXg6IDEgMSAxNDhweDsKICAgICAgICAgICAgZmxleDogMSAxIDE0OHB4Owp9CgogLndpZGdldC1oc2xpZGVyIC51aS1zbGlkZXIgewogICAgLyogSW5uZXIsIGludmlzaWJsZSBzbGlkZSBkaXYgKi8KICAgIGhlaWdodDogNHB4OwogICAgbWFyZ2luLXRvcDogMTJweDsKICAgIHdpZHRoOiAxMDAlOwp9CgogLyogVmVydGljYWwgU2xpZGVyICovCgogLndpZGdldC12Ym94IC53aWRnZXQtbGFiZWwgewogICAgaGVpZ2h0OiAyOHB4OwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAud2lkZ2V0LXZzbGlkZXIgewogICAgLyogVmVydGljYWwgU2xpZGVyICovCiAgICBoZWlnaHQ6IDIwMHB4OwogICAgd2lkdGg6IDcycHg7Cn0KCiAud2lkZ2V0LXZzbGlkZXIgLnNsaWRlci1jb250YWluZXIgewogICAgLXdlYmtpdC1ib3gtZmxleDogMTsKICAgICAgICAtbXMtZmxleDogMSAxIDE0OHB4OwogICAgICAgICAgICBmbGV4OiAxIDEgMTQ4cHg7CiAgICBtYXJnaW4tbGVmdDogYXV0bzsKICAgIG1hcmdpbi1yaWdodDogYXV0bzsKICAgIG1hcmdpbi1ib3R0b206IDZweDsKICAgIG1hcmdpbi10b3A6IDZweDsKICAgIGRpc3BsYXk6IC13ZWJraXQtYm94OwogICAgZGlzcGxheTogLW1zLWZsZXhib3g7CiAgICBkaXNwbGF5OiBmbGV4OwogICAgLXdlYmtpdC1ib3gtb3JpZW50OiB2ZXJ0aWNhbDsKICAgIC13ZWJraXQtYm94LWRpcmVjdGlvbjogbm9ybWFsOwogICAgICAgIC1tcy1mbGV4LWRpcmVjdGlvbjogY29sdW1uOwogICAgICAgICAgICBmbGV4LWRpcmVjdGlvbjogY29sdW1uOwp9CgogLndpZGdldC12c2xpZGVyIC51aS1zbGlkZXItdmVydGljYWwgewogICAgLyogSW5uZXIsIGludmlzaWJsZSBzbGlkZSBkaXYgKi8KICAgIHdpZHRoOiA0cHg7CiAgICAtd2Via2l0LWJveC1mbGV4OiAxOwogICAgICAgIC1tcy1mbGV4LXBvc2l0aXZlOiAxOwogICAgICAgICAgICBmbGV4LWdyb3c6IDE7CiAgICBtYXJnaW4tbGVmdDogYXV0bzsKICAgIG1hcmdpbi1yaWdodDogYXV0bzsKfQoKIC8qIFdpZGdldCBQcm9ncmVzcyBTdHlsaW5nICovCgogLnByb2dyZXNzLWJhciB7CiAgICAtd2Via2l0LXRyYW5zaXRpb246IG5vbmU7CiAgICB0cmFuc2l0aW9uOiBub25lOwp9CgogLnByb2dyZXNzLWJhciB7CiAgICBoZWlnaHQ6IDI4cHg7Cn0KCiAucHJvZ3Jlc3MtYmFyIHsKICAgIGJhY2tncm91bmQtY29sb3I6ICMyMTk2RjM7Cn0KCiAucHJvZ3Jlc3MtYmFyLXN1Y2Nlc3MgewogICAgYmFja2dyb3VuZC1jb2xvcjogIzRDQUY1MDsKfQoKIC5wcm9ncmVzcy1iYXItaW5mbyB7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiAjMDBCQ0Q0Owp9CgogLnByb2dyZXNzLWJhci13YXJuaW5nIHsKICAgIGJhY2tncm91bmQtY29sb3I6ICNGRjk4MDA7Cn0KCiAucHJvZ3Jlc3MtYmFyLWRhbmdlciB7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiAjRjQ0MzM2Owp9CgogLnByb2dyZXNzIHsKICAgIGJhY2tncm91bmQtY29sb3I6ICNFRUVFRUU7CiAgICBib3JkZXI6IG5vbmU7CiAgICAtd2Via2l0LWJveC1zaGFkb3c6IG5vbmU7CiAgICAgICAgICAgIGJveC1zaGFkb3c6IG5vbmU7Cn0KCiAvKiBIb3Jpc29udGFsIFByb2dyZXNzICovCgogLndpZGdldC1ocHJvZ3Jlc3MgewogICAgLyogUHJvZ3Jlc3MgQmFyICovCiAgICBoZWlnaHQ6IDI4cHg7CiAgICBsaW5lLWhlaWdodDogMjhweDsKICAgIHdpZHRoOiAzMDBweDsKICAgIC13ZWJraXQtYm94LWFsaWduOiBjZW50ZXI7CiAgICAgICAgLW1zLWZsZXgtYWxpZ246IGNlbnRlcjsKICAgICAgICAgICAgYWxpZ24taXRlbXM6IGNlbnRlcjsKCn0KCiAud2lkZ2V0LWhwcm9ncmVzcyAucHJvZ3Jlc3MgewogICAgLXdlYmtpdC1ib3gtZmxleDogMTsKICAgICAgICAtbXMtZmxleC1wb3NpdGl2ZTogMTsKICAgICAgICAgICAgZmxleC1ncm93OiAxOwogICAgbWFyZ2luLXRvcDogNHB4OwogICAgbWFyZ2luLWJvdHRvbTogNHB4OwogICAgLW1zLWZsZXgtaXRlbS1hbGlnbjogc3RyZXRjaDsKICAgICAgICBhbGlnbi1zZWxmOiBzdHJldGNoOwogICAgLyogT3ZlcnJpZGUgYm9vdHN0cmFwIHN0eWxlICovCiAgICBoZWlnaHQ6IGF1dG87CiAgICBoZWlnaHQ6IGluaXRpYWw7Cn0KCiAvKiBWZXJ0aWNhbCBQcm9ncmVzcyAqLwoKIC53aWRnZXQtdnByb2dyZXNzIHsKICAgIGhlaWdodDogMjAwcHg7CiAgICB3aWR0aDogNzJweDsKfQoKIC53aWRnZXQtdnByb2dyZXNzIC5wcm9ncmVzcyB7CiAgICAtd2Via2l0LWJveC1mbGV4OiAxOwogICAgICAgIC1tcy1mbGV4LXBvc2l0aXZlOiAxOwogICAgICAgICAgICBmbGV4LWdyb3c6IDE7CiAgICB3aWR0aDogMjBweDsKICAgIG1hcmdpbi1sZWZ0OiBhdXRvOwogICAgbWFyZ2luLXJpZ2h0OiBhdXRvOwogICAgbWFyZ2luLWJvdHRvbTogMDsKfQoKIC8qIFNlbGVjdCBXaWRnZXQgU3R5bGluZyAqLwoKIC53aWRnZXQtZHJvcGRvd24gewogICAgaGVpZ2h0OiAyOHB4OwogICAgd2lkdGg6IDMwMHB4OwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAud2lkZ2V0LWRyb3Bkb3duID4gc2VsZWN0IHsKICAgIHBhZGRpbmctcmlnaHQ6IDIwcHg7CiAgICBib3JkZXI6IDFweCBzb2xpZCAjOUU5RTlFOwogICAgYm9yZGVyLXJhZGl1czogMDsKICAgIGhlaWdodDogaW5oZXJpdDsKICAgIC13ZWJraXQtYm94LWZsZXg6IDE7CiAgICAgICAgLW1zLWZsZXg6IDEgMSAxNDhweDsKICAgICAgICAgICAgZmxleDogMSAxIDE0OHB4OwogICAgbWluLXdpZHRoOiAwOyAvKiBUaGlzIG1ha2VzIGl0IHBvc3NpYmxlIGZvciB0aGUgZmxleGJveCB0byBzaHJpbmsgdGhpcyBpbnB1dCAqLwogICAgLXdlYmtpdC1ib3gtc2l6aW5nOiBib3JkZXItYm94OwogICAgICAgICAgICBib3gtc2l6aW5nOiBib3JkZXItYm94OwogICAgb3V0bGluZTogbm9uZSAhaW1wb3J0YW50OwogICAgLXdlYmtpdC1ib3gtc2hhZG93OiBub25lOwogICAgICAgICAgICBib3gtc2hhZG93OiBub25lOwogICAgYmFja2dyb3VuZC1jb2xvcjogd2hpdGU7CiAgICBjb2xvcjogcmdiYSgwLCAwLCAwLCAuOCk7CiAgICBmb250LXNpemU6IDEzcHg7CiAgICB2ZXJ0aWNhbC1hbGlnbjogdG9wOwogICAgcGFkZGluZy1sZWZ0OiA4cHg7CglhcHBlYXJhbmNlOiBub25lOwoJLXdlYmtpdC1hcHBlYXJhbmNlOiBub25lOwoJLW1vei1hcHBlYXJhbmNlOiBub25lOwogICAgYmFja2dyb3VuZC1yZXBlYXQ6IG5vLXJlcGVhdDsKCWJhY2tncm91bmQtc2l6ZTogMjBweDsKCWJhY2tncm91bmQtcG9zaXRpb246IHJpZ2h0IGNlbnRlcjsKICAgIGJhY2tncm91bmQtaW1hZ2U6IHVybCgiZGF0YTppbWFnZS9zdmcreG1sO2Jhc2U2NCxQRDk0Yld3Z2RtVnljMmx2YmowaU1TNHdJaUJsYm1OdlpHbHVaejBpZFhSbUxUZ2lQejRLUENFdExTQkhaVzVsY21GMGIzSTZJRUZrYjJKbElFbHNiSFZ6ZEhKaGRHOXlJREU1TGpJdU1Td2dVMVpISUVWNGNHOXlkQ0JRYkhWbkxVbHVJQzRnVTFaSElGWmxjbk5wYjI0NklEWXVNREFnUW5WcGJHUWdNQ2tnSUMwdFBnbzhjM1puSUhabGNuTnBiMjQ5SWpFdU1TSWdhV1E5SWt4aGVXVnlYekVpSUhodGJHNXpQU0pvZEhSd09pOHZkM2QzTG5jekxtOXlaeTh5TURBd0wzTjJaeUlnZUcxc2JuTTZlR3hwYm1zOUltaDBkSEE2THk5M2QzY3Vkek11YjNKbkx6RTVPVGt2ZUd4cGJtc2lJSGc5SWpCd2VDSWdlVDBpTUhCNElnb0pJSFpwWlhkQ2IzZzlJakFnTUNBeE9DQXhPQ0lnYzNSNWJHVTlJbVZ1WVdKc1pTMWlZV05yWjNKdmRXNWtPbTVsZHlBd0lEQWdNVGdnTVRnN0lpQjRiV3c2YzNCaFkyVTlJbkJ5WlhObGNuWmxJajRLUEhOMGVXeGxJSFI1Y0dVOUluUmxlSFF2WTNOeklqNEtDUzV6ZERCN1ptbHNiRHB1YjI1bE8zMEtQQzl6ZEhsc1pUNEtQSEJoZEdnZ1pEMGlUVFV1TWl3MUxqbE1PU3c1TGpkc015NDRMVE11T0d3eExqSXNNUzR5YkMwMExqa3NOV3d0TkM0NUxUVk1OUzR5TERVdU9Yb2lMejRLUEhCaGRHZ2dZMnhoYzNNOUluTjBNQ0lnWkQwaVRUQXRNQzQyYURFNGRqRTRTREJXTFRBdU5ub2lMejRLUEM5emRtYytDZyIpOwp9CgogLndpZGdldC1kcm9wZG93biA+IHNlbGVjdDpmb2N1cyB7CiAgICBib3JkZXItY29sb3I6ICM2NEI1RjY7Cn0KCiAud2lkZ2V0LWRyb3Bkb3duID4gc2VsZWN0OmRpc2FibGVkIHsKICAgIG9wYWNpdHk6IDAuNjsKfQoKIC8qIFRvIGRpc2FibGUgdGhlIGRvdHRlZCBib3JkZXIgaW4gRmlyZWZveCBhcm91bmQgc2VsZWN0IGNvbnRyb2xzLgogICBTZWUgaHR0cDovL3N0YWNrb3ZlcmZsb3cuY29tL2EvMTg4NTMwMDIgKi8KCiAud2lkZ2V0LWRyb3Bkb3duID4gc2VsZWN0Oi1tb3otZm9jdXNyaW5nIHsKICAgIGNvbG9yOiB0cmFuc3BhcmVudDsKICAgIHRleHQtc2hhZG93OiAwIDAgMCAjMDAwOwp9CgogLyogU2VsZWN0IGFuZCBTZWxlY3RNdWx0aXBsZSAqLwoKIC53aWRnZXQtc2VsZWN0IHsKICAgIHdpZHRoOiAzMDBweDsKICAgIGxpbmUtaGVpZ2h0OiAyOHB4OwoKICAgIC8qIEJlY2F1c2UgRmlyZWZveCBkZWZpbmVzIHRoZSBiYXNlbGluZSBvZiBhIHNlbGVjdCBhcyB0aGUgYm90dG9tIG9mIHRoZQogICAgY29udHJvbCwgd2UgYWxpZ24gdGhlIGVudGlyZSBjb250cm9sIHRvIHRoZSB0b3AgYW5kIGFkZCBwYWRkaW5nIHRvIHRoZQogICAgc2VsZWN0IHRvIGdldCBhbiBhcHByb3hpbWF0ZSBmaXJzdCBsaW5lIGJhc2VsaW5lIGFsaWdubWVudC4gKi8KICAgIC13ZWJraXQtYm94LWFsaWduOiBzdGFydDsKICAgICAgICAtbXMtZmxleC1hbGlnbjogc3RhcnQ7CiAgICAgICAgICAgIGFsaWduLWl0ZW1zOiBmbGV4LXN0YXJ0Owp9CgogLndpZGdldC1zZWxlY3QgPiBzZWxlY3QgewogICAgYm9yZGVyOiAxcHggc29saWQgIzlFOUU5RTsKICAgIGJhY2tncm91bmQtY29sb3I6IHdoaXRlOwogICAgY29sb3I6IHJnYmEoMCwgMCwgMCwgLjgpOwogICAgZm9udC1zaXplOiAxM3B4OwogICAgLXdlYmtpdC1ib3gtZmxleDogMTsKICAgICAgICAtbXMtZmxleDogMSAxIDE0OHB4OwogICAgICAgICAgICBmbGV4OiAxIDEgMTQ4cHg7CiAgICBvdXRsaW5lOiBub25lICFpbXBvcnRhbnQ7CiAgICBvdmVyZmxvdzogYXV0bzsKICAgIGhlaWdodDogaW5oZXJpdDsKCiAgICAvKiBCZWNhdXNlIEZpcmVmb3ggZGVmaW5lcyB0aGUgYmFzZWxpbmUgb2YgYSBzZWxlY3QgYXMgdGhlIGJvdHRvbSBvZiB0aGUKICAgIGNvbnRyb2wsIHdlIGFsaWduIHRoZSBlbnRpcmUgY29udHJvbCB0byB0aGUgdG9wIGFuZCBhZGQgcGFkZGluZyB0byB0aGUKICAgIHNlbGVjdCB0byBnZXQgYW4gYXBwcm94aW1hdGUgZmlyc3QgbGluZSBiYXNlbGluZSBhbGlnbm1lbnQuICovCiAgICBwYWRkaW5nLXRvcDogNXB4Owp9CgogLndpZGdldC1zZWxlY3QgPiBzZWxlY3Q6Zm9jdXMgewogICAgYm9yZGVyLWNvbG9yOiAjNjRCNUY2Owp9CgogLndpZ2V0LXNlbGVjdCA+IHNlbGVjdCA+IG9wdGlvbiB7CiAgICBwYWRkaW5nLWxlZnQ6IDRweDsKICAgIGxpbmUtaGVpZ2h0OiAyOHB4OwogICAgLyogbGluZS1oZWlnaHQgZG9lc24ndCB3b3JrIG9uIHNvbWUgYnJvd3NlcnMgZm9yIHNlbGVjdCBvcHRpb25zICovCiAgICBwYWRkaW5nLXRvcDogY2FsYygyOHB4IC0gdmFyKC0tanAtd2lkZ2V0cy1mb250LXNpemUpIC8gMik7CiAgICBwYWRkaW5nLWJvdHRvbTogY2FsYygyOHB4IC0gdmFyKC0tanAtd2lkZ2V0cy1mb250LXNpemUpIC8gMik7Cn0KCiAvKiBUb2dnbGUgQnV0dG9ucyBTdHlsaW5nICovCgogLndpZGdldC10b2dnbGUtYnV0dG9ucyB7CiAgICBsaW5lLWhlaWdodDogMjhweDsKfQoKIC53aWRnZXQtdG9nZ2xlLWJ1dHRvbnMgLndpZGdldC10b2dnbGUtYnV0dG9uIHsKICAgIG1hcmdpbi1sZWZ0OiAycHg7CiAgICBtYXJnaW4tcmlnaHQ6IDJweDsKfQoKIC53aWRnZXQtdG9nZ2xlLWJ1dHRvbnMgLmp1cHl0ZXItYnV0dG9uOmRpc2FibGVkIHsKICAgIG9wYWNpdHk6IDAuNjsKfQoKIC8qIFJhZGlvIEJ1dHRvbnMgU3R5bGluZyAqLwoKIC53aWRnZXQtcmFkaW8gewogICAgd2lkdGg6IDMwMHB4OwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAud2lkZ2V0LXJhZGlvLWJveCB7CiAgICBkaXNwbGF5OiAtd2Via2l0LWJveDsKICAgIGRpc3BsYXk6IC1tcy1mbGV4Ym94OwogICAgZGlzcGxheTogZmxleDsKICAgIC13ZWJraXQtYm94LW9yaWVudDogdmVydGljYWw7CiAgICAtd2Via2l0LWJveC1kaXJlY3Rpb246IG5vcm1hbDsKICAgICAgICAtbXMtZmxleC1kaXJlY3Rpb246IGNvbHVtbjsKICAgICAgICAgICAgZmxleC1kaXJlY3Rpb246IGNvbHVtbjsKICAgIC13ZWJraXQtYm94LWFsaWduOiBzdHJldGNoOwogICAgICAgIC1tcy1mbGV4LWFsaWduOiBzdHJldGNoOwogICAgICAgICAgICBhbGlnbi1pdGVtczogc3RyZXRjaDsKICAgIC13ZWJraXQtYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgIC13ZWJraXQtYm94LWZsZXg6IDE7CiAgICAgICAgLW1zLWZsZXgtcG9zaXRpdmU6IDE7CiAgICAgICAgICAgIGZsZXgtZ3JvdzogMTsKICAgIG1hcmdpbi1ib3R0b206IDhweDsKfQoKIC53aWRnZXQtcmFkaW8tYm94IGxhYmVsIHsKICAgIGhlaWdodDogMjBweDsKICAgIGxpbmUtaGVpZ2h0OiAyMHB4OwogICAgZm9udC1zaXplOiAxM3B4Owp9CgogLndpZGdldC1yYWRpby1ib3ggaW5wdXQgewogICAgaGVpZ2h0OiAyMHB4OwogICAgbGluZS1oZWlnaHQ6IDIwcHg7CiAgICBtYXJnaW46IDAgOHB4IDAgMXB4OwogICAgZmxvYXQ6IGxlZnQ7Cn0KCiAvKiBDb2xvciBQaWNrZXIgU3R5bGluZyAqLwoKIC53aWRnZXQtY29sb3JwaWNrZXIgewogICAgd2lkdGg6IDMwMHB4OwogICAgaGVpZ2h0OiAyOHB4OwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAud2lkZ2V0LWNvbG9ycGlja2VyID4gLndpZGdldC1jb2xvcnBpY2tlci1pbnB1dCB7CiAgICAtd2Via2l0LWJveC1mbGV4OiAxOwogICAgICAgIC1tcy1mbGV4LXBvc2l0aXZlOiAxOwogICAgICAgICAgICBmbGV4LWdyb3c6IDE7CiAgICAtbXMtZmxleC1uZWdhdGl2ZTogMTsKICAgICAgICBmbGV4LXNocmluazogMTsKICAgIG1pbi13aWR0aDogNzJweDsKfQoKIC53aWRnZXQtY29sb3JwaWNrZXIgaW5wdXRbdHlwZT0iY29sb3IiXSB7CiAgICB3aWR0aDogMjhweDsKICAgIGhlaWdodDogMjhweDsKICAgIHBhZGRpbmc6IDAgMnB4OyAvKiBtYWtlIHRoZSBjb2xvciBzcXVhcmUgYWN0dWFsbHkgc3F1YXJlIG9uIENocm9tZSBvbiBPUyBYICovCiAgICBiYWNrZ3JvdW5kOiB3aGl0ZTsKICAgIGNvbG9yOiByZ2JhKDAsIDAsIDAsIC44KTsKICAgIGJvcmRlcjogMXB4IHNvbGlkICM5RTlFOUU7CiAgICBib3JkZXItbGVmdDogbm9uZTsKICAgIC13ZWJraXQtYm94LWZsZXg6IDA7CiAgICAgICAgLW1zLWZsZXgtcG9zaXRpdmU6IDA7CiAgICAgICAgICAgIGZsZXgtZ3JvdzogMDsKICAgIC1tcy1mbGV4LW5lZ2F0aXZlOiAwOwogICAgICAgIGZsZXgtc2hyaW5rOiAwOwogICAgLXdlYmtpdC1ib3gtc2l6aW5nOiBib3JkZXItYm94OwogICAgICAgICAgICBib3gtc2l6aW5nOiBib3JkZXItYm94OwogICAgLW1zLWZsZXgtaXRlbS1hbGlnbjogc3RyZXRjaDsKICAgICAgICBhbGlnbi1zZWxmOiBzdHJldGNoOwogICAgb3V0bGluZTogbm9uZSAhaW1wb3J0YW50Owp9CgogLndpZGdldC1jb2xvcnBpY2tlci5jb25jaXNlIGlucHV0W3R5cGU9ImNvbG9yIl0gewogICAgYm9yZGVyLWxlZnQ6IDFweCBzb2xpZCAjOUU5RTlFOwp9CgogLndpZGdldC1jb2xvcnBpY2tlciBpbnB1dFt0eXBlPSJjb2xvciJdOmZvY3VzLCAud2lkZ2V0LWNvbG9ycGlja2VyIGlucHV0W3R5cGU9InRleHQiXTpmb2N1cyB7CiAgICBib3JkZXItY29sb3I6ICM2NEI1RjY7Cn0KCiAud2lkZ2V0LWNvbG9ycGlja2VyIGlucHV0W3R5cGU9InRleHQiXSB7CiAgICAtd2Via2l0LWJveC1mbGV4OiAxOwogICAgICAgIC1tcy1mbGV4LXBvc2l0aXZlOiAxOwogICAgICAgICAgICBmbGV4LWdyb3c6IDE7CiAgICBvdXRsaW5lOiBub25lICFpbXBvcnRhbnQ7CiAgICBoZWlnaHQ6IDI4cHg7CiAgICBsaW5lLWhlaWdodDogMjhweDsKICAgIGJhY2tncm91bmQ6IHdoaXRlOwogICAgY29sb3I6IHJnYmEoMCwgMCwgMCwgLjgpOwogICAgYm9yZGVyOiAxcHggc29saWQgIzlFOUU5RTsKICAgIGZvbnQtc2l6ZTogMTNweDsKICAgIHBhZGRpbmc6IDRweCA4cHg7CiAgICBtaW4td2lkdGg6IDA7IC8qIFRoaXMgbWFrZXMgaXQgcG9zc2libGUgZm9yIHRoZSBmbGV4Ym94IHRvIHNocmluayB0aGlzIGlucHV0ICovCiAgICAtbXMtZmxleC1uZWdhdGl2ZTogMTsKICAgICAgICBmbGV4LXNocmluazogMTsKICAgIC13ZWJraXQtYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKfQoKIC53aWRnZXQtY29sb3JwaWNrZXIgaW5wdXRbdHlwZT0idGV4dCJdOmRpc2FibGVkIHsKICAgIG9wYWNpdHk6IDAuNjsKfQoKIC8qIERhdGUgUGlja2VyIFN0eWxpbmcgKi8KCiAud2lkZ2V0LWRhdGVwaWNrZXIgewogICAgd2lkdGg6IDMwMHB4OwogICAgaGVpZ2h0OiAyOHB4OwogICAgbGluZS1oZWlnaHQ6IDI4cHg7Cn0KCiAud2lkZ2V0LWRhdGVwaWNrZXIgaW5wdXRbdHlwZT0iZGF0ZSJdIHsKICAgIC13ZWJraXQtYm94LWZsZXg6IDE7CiAgICAgICAgLW1zLWZsZXgtcG9zaXRpdmU6IDE7CiAgICAgICAgICAgIGZsZXgtZ3JvdzogMTsKICAgIC1tcy1mbGV4LW5lZ2F0aXZlOiAxOwogICAgICAgIGZsZXgtc2hyaW5rOiAxOwogICAgbWluLXdpZHRoOiAwOyAvKiBUaGlzIG1ha2VzIGl0IHBvc3NpYmxlIGZvciB0aGUgZmxleGJveCB0byBzaHJpbmsgdGhpcyBpbnB1dCAqLwogICAgb3V0bGluZTogbm9uZSAhaW1wb3J0YW50OwogICAgaGVpZ2h0OiAyOHB4OwogICAgYm9yZGVyOiAxcHggc29saWQgIzlFOUU5RTsKICAgIGJhY2tncm91bmQtY29sb3I6IHdoaXRlOwogICAgY29sb3I6IHJnYmEoMCwgMCwgMCwgLjgpOwogICAgZm9udC1zaXplOiAxM3B4OwogICAgcGFkZGluZzogNHB4IDhweDsKICAgIC13ZWJraXQtYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKfQoKIC53aWRnZXQtZGF0ZXBpY2tlciBpbnB1dFt0eXBlPSJkYXRlIl06Zm9jdXMgewogICAgYm9yZGVyLWNvbG9yOiAjNjRCNUY2Owp9CgogLndpZGdldC1kYXRlcGlja2VyIGlucHV0W3R5cGU9ImRhdGUiXTppbnZhbGlkIHsKICAgIGJvcmRlci1jb2xvcjogI0ZGOTgwMDsKfQoKIC53aWRnZXQtZGF0ZXBpY2tlciBpbnB1dFt0eXBlPSJkYXRlIl06ZGlzYWJsZWQgewogICAgb3BhY2l0eTogMC42Owp9CgogLyogUGxheSBXaWRnZXQgKi8KCiAud2lkZ2V0LXBsYXkgewogICAgd2lkdGg6IDE0OHB4OwogICAgZGlzcGxheTogLXdlYmtpdC1ib3g7CiAgICBkaXNwbGF5OiAtbXMtZmxleGJveDsKICAgIGRpc3BsYXk6IGZsZXg7CiAgICAtd2Via2l0LWJveC1hbGlnbjogc3RyZXRjaDsKICAgICAgICAtbXMtZmxleC1hbGlnbjogc3RyZXRjaDsKICAgICAgICAgICAgYWxpZ24taXRlbXM6IHN0cmV0Y2g7Cn0KCiAud2lkZ2V0LXBsYXkgLmp1cHl0ZXItYnV0dG9uIHsKICAgIC13ZWJraXQtYm94LWZsZXg6IDE7CiAgICAgICAgLW1zLWZsZXgtcG9zaXRpdmU6IDE7CiAgICAgICAgICAgIGZsZXgtZ3JvdzogMTsKICAgIGhlaWdodDogYXV0bzsKfQoKIC53aWRnZXQtcGxheSAuanVweXRlci1idXR0b246ZGlzYWJsZWQgewogICAgb3BhY2l0eTogMC42Owp9CgogLyogVGFiIFdpZGdldCAqLwoKIC5qdXB5dGVyLXdpZGdldHMud2lkZ2V0LXRhYiB7CiAgICBkaXNwbGF5OiAtd2Via2l0LWJveDsKICAgIGRpc3BsYXk6IC1tcy1mbGV4Ym94OwogICAgZGlzcGxheTogZmxleDsKICAgIC13ZWJraXQtYm94LW9yaWVudDogdmVydGljYWw7CiAgICAtd2Via2l0LWJveC1kaXJlY3Rpb246IG5vcm1hbDsKICAgICAgICAtbXMtZmxleC1kaXJlY3Rpb246IGNvbHVtbjsKICAgICAgICAgICAgZmxleC1kaXJlY3Rpb246IGNvbHVtbjsKfQoKIC5qdXB5dGVyLXdpZGdldHMud2lkZ2V0LXRhYiA+IC5wLVRhYkJhciB7CiAgICAvKiBOZWNlc3Nhcnkgc28gdGhhdCBhIHRhYiBjYW4gYmUgc2hpZnRlZCBkb3duIHRvIG92ZXJsYXkgdGhlIGJvcmRlciBvZiB0aGUgYm94IGJlbG93LiAqLwogICAgb3ZlcmZsb3cteDogdmlzaWJsZTsKICAgIG92ZXJmbG93LXk6IHZpc2libGU7Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIgPiAucC1UYWJCYXItY29udGVudCB7CiAgICAvKiBNYWtlIHN1cmUgdGhhdCB0aGUgdGFiIGdyb3dzIGZyb20gYm90dG9tIHVwICovCiAgICAtd2Via2l0LWJveC1hbGlnbjogZW5kOwogICAgICAgIC1tcy1mbGV4LWFsaWduOiBlbmQ7CiAgICAgICAgICAgIGFsaWduLWl0ZW1zOiBmbGV4LWVuZDsKICAgIG1pbi13aWR0aDogMDsKICAgIG1pbi1oZWlnaHQ6IDA7Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAud2lkZ2V0LXRhYi1jb250ZW50cyB7CiAgICB3aWR0aDogMTAwJTsKICAgIC13ZWJraXQtYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgICAgICAgICAgYm94LXNpemluZzogYm9yZGVyLWJveDsKICAgIG1hcmdpbjogMDsKICAgIGJhY2tncm91bmQ6IHdoaXRlOwogICAgY29sb3I6IHJnYmEoMCwgMCwgMCwgLjgpOwogICAgYm9yZGVyOiAxcHggc29saWQgIzlFOUU5RTsKICAgIHBhZGRpbmc6IDE1cHg7CiAgICAtd2Via2l0LWJveC1mbGV4OiAxOwogICAgICAgIC1tcy1mbGV4LXBvc2l0aXZlOiAxOwogICAgICAgICAgICBmbGV4LWdyb3c6IDE7CiAgICBvdmVyZmxvdzogYXV0bzsKfQoKIC5qdXB5dGVyLXdpZGdldHMud2lkZ2V0LXRhYiA+IC5wLVRhYkJhciB7CiAgICBmb250OiAxM3B4IEhlbHZldGljYSwgQXJpYWwsIHNhbnMtc2VyaWY7CiAgICBtaW4taGVpZ2h0OiAyNXB4Owp9CgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyIC5wLVRhYkJhci10YWIgewogICAgLXdlYmtpdC1ib3gtZmxleDogMDsKICAgICAgICAtbXMtZmxleDogMCAxIDE0NHB4OwogICAgICAgICAgICBmbGV4OiAwIDEgMTQ0cHg7CiAgICBtaW4td2lkdGg6IDM1cHg7CiAgICBtaW4taGVpZ2h0OiAyNXB4OwogICAgbGluZS1oZWlnaHQ6IDI0cHg7CiAgICBtYXJnaW4tbGVmdDogLTFweDsKICAgIHBhZGRpbmc6IDBweCAxMHB4OwogICAgYmFja2dyb3VuZDogI0VFRUVFRTsKICAgIGNvbG9yOiByZ2JhKDAsIDAsIDAsIC41KTsKICAgIGJvcmRlcjogMXB4IHNvbGlkICM5RTlFOUU7CiAgICBib3JkZXItYm90dG9tOiBub25lOwogICAgcG9zaXRpb246IHJlbGF0aXZlOwp9CgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyIC5wLVRhYkJhci10YWIucC1tb2QtY3VycmVudCB7CiAgICBjb2xvcjogcmdiYSgwLCAwLCAwLCAxLjApOwogICAgLyogV2Ugd2FudCB0aGUgYmFja2dyb3VuZCB0byBtYXRjaCB0aGUgdGFiIGNvbnRlbnQgYmFja2dyb3VuZCAqLwogICAgYmFja2dyb3VuZDogd2hpdGU7CiAgICBtaW4taGVpZ2h0OiAyNnB4OwogICAgLXdlYmtpdC10cmFuc2Zvcm06IHRyYW5zbGF0ZVkoMXB4KTsKICAgICAgICAgICAgdHJhbnNmb3JtOiB0cmFuc2xhdGVZKDFweCk7CiAgICBvdmVyZmxvdzogdmlzaWJsZTsKfQoKIC5qdXB5dGVyLXdpZGdldHMud2lkZ2V0LXRhYiA+IC5wLVRhYkJhciAucC1UYWJCYXItdGFiLnAtbW9kLWN1cnJlbnQ6YmVmb3JlIHsKICAgIHBvc2l0aW9uOiBhYnNvbHV0ZTsKICAgIHRvcDogLTFweDsKICAgIGxlZnQ6IC0xcHg7CiAgICBjb250ZW50OiAnJzsKICAgIGhlaWdodDogMnB4OwogICAgd2lkdGg6IGNhbGMoMTAwJSArIDJweCk7CiAgICBiYWNrZ3JvdW5kOiAjMjE5NkYzOwp9CgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyIC5wLVRhYkJhci10YWI6Zmlyc3QtY2hpbGQgewogICAgbWFyZ2luLWxlZnQ6IDA7Cn0KCiAuanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIgLnAtVGFiQmFyLXRhYjpob3Zlcjpub3QoLnAtbW9kLWN1cnJlbnQpIHsKICAgIGJhY2tncm91bmQ6IHdoaXRlOwogICAgY29sb3I6IHJnYmEoMCwgMCwgMCwgLjgpOwp9CgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyIC5wLW1vZC1jbG9zYWJsZSA+IC5wLVRhYkJhci10YWJDbG9zZUljb24gewogICAgbWFyZ2luLWxlZnQ6IDRweDsKfQoKIC5qdXB5dGVyLXdpZGdldHMud2lkZ2V0LXRhYiA+IC5wLVRhYkJhciAucC1tb2QtY2xvc2FibGUgPiAucC1UYWJCYXItdGFiQ2xvc2VJY29uOmJlZm9yZSB7CiAgICBmb250LWZhbWlseTogRm9udEF3ZXNvbWU7CiAgICBjb250ZW50OiAnXGYwMGQnOyAvKiBjbG9zZSAqLwp9CgogLmp1cHl0ZXItd2lkZ2V0cy53aWRnZXQtdGFiID4gLnAtVGFiQmFyIC5wLVRhYkJhci10YWJJY29uLAouanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIgLnAtVGFiQmFyLXRhYkxhYmVsLAouanVweXRlci13aWRnZXRzLndpZGdldC10YWIgPiAucC1UYWJCYXIgLnAtVGFiQmFyLXRhYkNsb3NlSWNvbiB7CiAgICBsaW5lLWhlaWdodDogMjRweDsKfQoKIC8qIEFjY29yZGlvbiBXaWRnZXQgKi8KCiAucC1Db2xsYXBzZSB7CiAgICBkaXNwbGF5OiAtd2Via2l0LWJveDsKICAgIGRpc3BsYXk6IC1tcy1mbGV4Ym94OwogICAgZGlzcGxheTogZmxleDsKICAgIC13ZWJraXQtYm94LW9yaWVudDogdmVydGljYWw7CiAgICAtd2Via2l0LWJveC1kaXJlY3Rpb246IG5vcm1hbDsKICAgICAgICAtbXMtZmxleC1kaXJlY3Rpb246IGNvbHVtbjsKICAgICAgICAgICAgZmxleC1kaXJlY3Rpb246IGNvbHVtbjsKICAgIC13ZWJraXQtYm94LWFsaWduOiBzdHJldGNoOwogICAgICAgIC1tcy1mbGV4LWFsaWduOiBzdHJldGNoOwogICAgICAgICAgICBhbGlnbi1pdGVtczogc3RyZXRjaDsKfQoKIC5wLUNvbGxhcHNlLWhlYWRlciB7CiAgICBwYWRkaW5nOiA0cHg7CiAgICBjdXJzb3I6IHBvaW50ZXI7CiAgICBjb2xvcjogcmdiYSgwLCAwLCAwLCAuNSk7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiAjRUVFRUVFOwogICAgYm9yZGVyOiAxcHggc29saWQgIzlFOUU5RTsKICAgIHBhZGRpbmc6IDEwcHggMTVweDsKICAgIGZvbnQtd2VpZ2h0OiBib2xkOwp9CgogLnAtQ29sbGFwc2UtaGVhZGVyOmhvdmVyIHsKICAgIGJhY2tncm91bmQtY29sb3I6IHdoaXRlOwogICAgY29sb3I6IHJnYmEoMCwgMCwgMCwgLjgpOwp9CgogLnAtQ29sbGFwc2Utb3BlbiA+IC5wLUNvbGxhcHNlLWhlYWRlciB7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiB3aGl0ZTsKICAgIGNvbG9yOiByZ2JhKDAsIDAsIDAsIDEuMCk7CiAgICBjdXJzb3I6IGRlZmF1bHQ7CiAgICBib3JkZXItYm90dG9tOiBub25lOwp9CgogLnAtQ29sbGFwc2UgLnAtQ29sbGFwc2UtaGVhZGVyOjpiZWZvcmUgewogICAgY29udGVudDogJ1xmMGRhXDAwQTAnOyAgLyogY2FyZXQtcmlnaHQsIG5vbi1icmVha2luZyBzcGFjZSAqLwogICAgZGlzcGxheTogaW5saW5lLWJsb2NrOwogICAgZm9udDogbm9ybWFsIG5vcm1hbCBub3JtYWwgMTRweC8xIEZvbnRBd2Vzb21lOwogICAgZm9udC1zaXplOiBpbmhlcml0OwogICAgdGV4dC1yZW5kZXJpbmc6IGF1dG87CiAgICAtd2Via2l0LWZvbnQtc21vb3RoaW5nOiBhbnRpYWxpYXNlZDsKICAgIC1tb3otb3N4LWZvbnQtc21vb3RoaW5nOiBncmF5c2NhbGU7Cn0KCiAucC1Db2xsYXBzZS1vcGVuID4gLnAtQ29sbGFwc2UtaGVhZGVyOjpiZWZvcmUgewogICAgY29udGVudDogJ1xmMGQ3XDAwQTAnOyAvKiBjYXJldC1kb3duLCBub24tYnJlYWtpbmcgc3BhY2UgKi8KfQoKIC5wLUNvbGxhcHNlLWNvbnRlbnRzIHsKICAgIHBhZGRpbmc6IDE1cHg7CiAgICBiYWNrZ3JvdW5kLWNvbG9yOiB3aGl0ZTsKICAgIGNvbG9yOiByZ2JhKDAsIDAsIDAsIC44KTsKICAgIGJvcmRlci1sZWZ0OiAxcHggc29saWQgIzlFOUU5RTsKICAgIGJvcmRlci1yaWdodDogMXB4IHNvbGlkICM5RTlFOUU7CiAgICBib3JkZXItYm90dG9tOiAxcHggc29saWQgIzlFOUU5RTsKICAgIG92ZXJmbG93OiBhdXRvOwp9CgogLnAtQWNjb3JkaW9uIHsKICAgIGRpc3BsYXk6IC13ZWJraXQtYm94OwogICAgZGlzcGxheTogLW1zLWZsZXhib3g7CiAgICBkaXNwbGF5OiBmbGV4OwogICAgLXdlYmtpdC1ib3gtb3JpZW50OiB2ZXJ0aWNhbDsKICAgIC13ZWJraXQtYm94LWRpcmVjdGlvbjogbm9ybWFsOwogICAgICAgIC1tcy1mbGV4LWRpcmVjdGlvbjogY29sdW1uOwogICAgICAgICAgICBmbGV4LWRpcmVjdGlvbjogY29sdW1uOwogICAgLXdlYmtpdC1ib3gtYWxpZ246IHN0cmV0Y2g7CiAgICAgICAgLW1zLWZsZXgtYWxpZ246IHN0cmV0Y2g7CiAgICAgICAgICAgIGFsaWduLWl0ZW1zOiBzdHJldGNoOwp9CgogLnAtQWNjb3JkaW9uIC5wLUNvbGxhcHNlIHsKICAgIG1hcmdpbi1ib3R0b206IDA7Cn0KCiAucC1BY2NvcmRpb24gLnAtQ29sbGFwc2UgKyAucC1Db2xsYXBzZSB7CiAgICBtYXJnaW4tdG9wOiA0cHg7Cn0KCiAvKiBIVE1MIHdpZGdldCAqLwoKIC53aWRnZXQtaHRtbCwgLndpZGdldC1odG1sbWF0aCB7CiAgICBmb250LXNpemU6IDEzcHg7Cn0KCiAud2lkZ2V0LWh0bWwgPiAud2lkZ2V0LWh0bWwtY29udGVudCwgLndpZGdldC1odG1sbWF0aCA+IC53aWRnZXQtaHRtbC1jb250ZW50IHsKICAgIC8qIEZpbGwgb3V0IHRoZSBhcmVhIGluIHRoZSBIVE1MIHdpZGdldCAqLwogICAgLW1zLWZsZXgtaXRlbS1hbGlnbjogc3RyZXRjaDsKICAgICAgICBhbGlnbi1zZWxmOiBzdHJldGNoOwogICAgLXdlYmtpdC1ib3gtZmxleDogMTsKICAgICAgICAtbXMtZmxleC1wb3NpdGl2ZTogMTsKICAgICAgICAgICAgZmxleC1ncm93OiAxOwogICAgLW1zLWZsZXgtbmVnYXRpdmU6IDE7CiAgICAgICAgZmxleC1zaHJpbms6IDE7CiAgICAvKiBNYWtlcyBzdXJlIHRoZSBiYXNlbGluZSBpcyBzdGlsbCBhbGlnbmVkIHdpdGggb3RoZXIgZWxlbWVudHMgKi8KICAgIGxpbmUtaGVpZ2h0OiAyOHB4OwogICAgLyogTWFrZSBpdCBwb3NzaWJsZSB0byBoYXZlIGFic29sdXRlbHktcG9zaXRpb25lZCBlbGVtZW50cyBpbiB0aGUgaHRtbCAqLwogICAgcG9zaXRpb246IHJlbGF0aXZlOwp9CgovKiMgc291cmNlTWFwcGluZ1VSTD1kYXRhOmFwcGxpY2F0aW9uL2pzb247YmFzZTY0LGV5SjJaWEp6YVc5dUlqb3pMQ0p6YjNWeVkyVnpJanBiSWk0dUwyNXZaR1ZmYlc5a2RXeGxjeTlBYW5Wd2VYUmxjaTEzYVdSblpYUnpMMk52Ym5SeWIyeHpMMk56Y3k5M2FXUm5aWFJ6TG1OemN5SXNJaTR1TDI1dlpHVmZiVzlrZFd4bGN5OUFhblZ3ZVhSbGNpMTNhV1JuWlhSekwyTnZiblJ5YjJ4ekwyTnpjeTlzWVdKMllYSnBZV0pzWlhNdVkzTnpJaXdpTGk0dmJtOWtaVjl0YjJSMWJHVnpMMEJxZFhCNWRHVnlMWGRwWkdkbGRITXZZMjl1ZEhKdmJITXZZM056TDIxaGRHVnlhV0ZzWTI5c2IzSnpMbU56Y3lJc0lpNHVMMjV2WkdWZmJXOWtkV3hsY3k5QWFuVndlWFJsY2kxM2FXUm5aWFJ6TDJOdmJuUnliMnh6TDJOemN5OTNhV1JuWlhSekxXSmhjMlV1WTNOeklpd2lMaTR2Ym05a1pWOXRiMlIxYkdWekwwQnFkWEI1ZEdWeUxYZHBaR2RsZEhNdlkyOXVkSEp2YkhNdlkzTnpMM0JvYjNOd2FHOXlMbU56Y3lKZExDSnVZVzFsY3lJNlcxMHNJbTFoY0hCcGJtZHpJam9pUVVGQlFUczdSMEZGUnpzN1EwRkZSanM3YTBOQlJXbERPenREUTA1c1F6czdPeXRGUVVjclJUczdRMEZGTDBVN096czdSVUZKUlRzN1EwTlVSanM3T3pzN096czdPenM3T3pzN096czdPenM3T3pzN096czdPenM3UjBFMlFrYzdPME5FYUVKSU96czdPenM3T3pzN096czdPenM3T3pzN08wVkJiVUpGT3p0RFFVZEdPenRIUVVWSE96dERRVU5HTEhsRVFVRjVSRHM3UTBGRE1VUXNlVVZCUVhsRk96dERRVVY2UlRzN1IwRkZSenM3UTBGUFNEczdSVUZGUlRzN08wdEJSMGM3TzBWQlVVZzdPenM3U1VGSlJTeERRVWwzUWl4dlFrRkJiMElzUTBGSGFFSXNNRU5CUVRCRE96dEZRVWQ0UlRzN1NVRkZSVHM3UlVGUFJqczdTMEZGUnpzN1JVRlBTRHM3TzBsQlIwVXNRMEZYZDBJc2IwSkJRVzlDT3pzN1JVRlZPVU03T3pzN1NVRkpSVHM3UlVGUFJpeHJRa0ZCYTBJN08wVkJXV3hDTEN0RFFVRXJRenM3UlVGelFpOURMREJDUVVFd1FqdEZRV0V4UWpzMFJVRkRNRVU3UlVGRk1VVTdkMFZCUTNORk96dEZRVWQwUlN3NFFrRkJPRUk3TzBWQlN6bENMRFpDUVVFMlFqczdSVUZKTjBJc05rSkJRVFpDTzBOQlVUbENPenREUlhwTlJEczdSMEZGUnpzN1EwRkZTRHM3T3p0SFFVbEhPenREUTFKSU96czdPenM3T3pzN096czdPenM3T3pzN096czdPenM3T3pzN096czdSVUU0UWtVN08wTkJSVVk3T3p0SFFVZEhPenREUVVWSU8wVkJRMFVzY1VKQlFXTTdSVUZCWkN4eFFrRkJZenRGUVVGa0xHTkJRV003UlVGRFpDd3dRa0ZCTUVJN1JVRkRNVUlzZFVKQlFYVkNPMFZCUTNaQ0xITkNRVUZ6UWp0RlFVTjBRaXhyUWtGQmEwSTdRMEZEYmtJN08wTkJSMFE3UlVGRFJTd3JRa0ZCYjBJN1JVRkJjRUlzT0VKQlFXOUNPMDFCUVhCQ0xIZENRVUZ2UWp0VlFVRndRaXh2UWtGQmIwSTdRMEZEY2tJN08wTkJSMFE3UlVGRFJTdzJRa0ZCZFVJN1JVRkJka0lzT0VKQlFYVkNPMDFCUVhaQ0xESkNRVUYxUWp0VlFVRjJRaXgxUWtGQmRVSTdRMEZEZUVJN08wTkJSMFE3UlVGRFJTeFZRVUZWTzBWQlExWXNWMEZCVnp0RlFVTllMSEZDUVVGak8wVkJRV1FzY1VKQlFXTTdSVUZCWkN4alFVRmpPMFZCUTJRc2IwSkJRV1U3VFVGQlppeHRRa0ZCWlR0VlFVRm1MR1ZCUVdVN1JVRkRaaXh6UWtGQmMwSTdRMEZEZGtJN08wTkJSMFE3UlVGRFJTd3JRa0ZCYjBJN1JVRkJjRUlzT0VKQlFXOUNPMDFCUVhCQ0xIZENRVUZ2UWp0VlFVRndRaXh2UWtGQmIwSTdRMEZEY2tJN08wTkJSMFE3UlVGRFJTdzJRa0ZCZFVJN1JVRkJka0lzT0VKQlFYVkNPMDFCUVhaQ0xESkNRVUYxUWp0VlFVRjJRaXgxUWtGQmRVSTdRMEZEZUVJN08wTkJSMFE3UlVGRFJTeHhRa0ZCWXp0RlFVRmtMSEZDUVVGak8wVkJRV1FzWTBGQll6dEZRVU5rTEN0Q1FVRnZRanRGUVVGd1FpdzRRa0ZCYjBJN1RVRkJjRUlzZDBKQlFXOUNPMVZCUVhCQ0xHOUNRVUZ2UWp0RlFVTndRaXdyUWtGQmRVSTdWVUZCZGtJc2RVSkJRWFZDTzBWQlEzWkNMR2xDUVVGcFFqdERRVU5zUWpzN1EwRkhSRHM3UlVGRlJTeHZRa0ZCWlR0TlFVRm1MRzFDUVVGbE8xVkJRV1lzWlVGQlpUdERRVU5vUWpzN1EwRkhSRHRGUVVORkxHOUNRVUZsTzAxQlFXWXNiVUpCUVdVN1ZVRkJaaXhsUVVGbE8wVkJRMllzYVVKQlFXbENPMFZCUTJwQ0xHOUNRVUZ2UWp0RFFVTnlRanM3UTBGSFJEdEZRVU5GTEhsQ1FVRjVRanREUVVNeFFqczdRMEZIUkR0RlFVTkZMRzFDUVVGdFFqdERRVU53UWpzN1EwRkhSRHRGUVVORkxGRkJRVkU3UlVGRFVpeHZRMEZCTkVJN1JVRkJOVUlzTkVKQlFUUkNPME5CUXpkQ096dERRVWRFTzBWQlEwVXNUMEZCVHp0RlFVTlFMRzFEUVVFeVFqdEZRVUV6UWl3eVFrRkJNa0k3UTBGRE5VSTdPME5CUjBRN1JVRkRSU3g1UWtGQmFVSTdSVUZCYWtJc2FVSkJRV2xDTzBOQlEyeENPenREUVVWRUxHOUNRVUZ2UWpzN1EwUTVSM0JDTEZGQlZYRkRMRzlEUVVGdlF6czdTVUV5UW5KRkxDdENRVUVyUWp0RFFVbHNRenM3UTBGRlJEdEpRVU5KTEZsQlFXbERPMGxCUTJwRExDdENRVUYxUWp0WlFVRjJRaXgxUWtGQmRVSTdTVUZEZGtJc1lVRkJLMEk3U1VGREwwSXNhMEpCUVd0Q08wTkJRM0pDT3p0RFFVVkVPMGxCUTBrc2EwSkJRVFpETzBsQlF6ZERMR0ZCUVhkRE8wTkJRek5ET3p0RFFVVkVPMGxCUTBrc1pVRkJaVHRKUVVObUxHZENRVUZuUWp0RFFVTnVRanM3UTBGRlJDeHRRa0ZCYlVJN08wTkJSVzVDTzBsQlEwa3NkMEpCUVhkQ08wbEJRM2hDTEN0Q1FVRjFRanRaUVVGMlFpeDFRa0ZCZFVJN1NVRkRka0lzY1VKQlFXTTdTVUZCWkN4eFFrRkJZenRKUVVGa0xHTkJRV003U1VGRFpDd3JRa0ZCYjBJN1NVRkJjRUlzT0VKQlFXOUNPMUZCUVhCQ0xIZENRVUZ2UWp0WlFVRndRaXh2UWtGQmIwSTdTVUZEY0VJc05FSkJRWE5DTzFGQlFYUkNMSGxDUVVGelFqdFpRVUYwUWl4elFrRkJjMEk3UTBGRGVrSTdPME5CUlVRN1NVRkRTU3h6UWtGQmMwSTdTVUZEZEVJc0swSkJRWFZDTzFsQlFYWkNMSFZDUVVGMVFqdEpRVU4yUWl4eFFrRkJZenRKUVVGa0xIRkNRVUZqTzBsQlFXUXNZMEZCWXp0SlFVTmtMRFpDUVVGMVFqdEpRVUYyUWl3NFFrRkJkVUk3VVVGQmRrSXNNa0pCUVhWQ08xbEJRWFpDTEhWQ1FVRjFRanRKUVVOMlFpd3dRa0ZCYjBJN1VVRkJjRUlzZFVKQlFXOUNPMWxCUVhCQ0xHOUNRVUZ2UWp0RFFVTjJRanM3UTBGRlJEdEpRVU5KTEN0Q1FVRjFRanRaUVVGMlFpeDFRa0ZCZFVJN1NVRkRka0lzY1VKQlFXTTdTVUZCWkN4eFFrRkJZenRKUVVGa0xHTkJRV003U1VGRFpDeFZRVUZWTzBsQlExWXNaVUZCWlR0RFFVTnNRanM3UTBGRlJEdEpRVU5KTEN0Q1FVRjFRanRaUVVGMlFpeDFRa0ZCZFVJN1NVRkRka0lzWTBGQll6dEpRVU5rTEZWQlFWVTdTVUZEVml4bFFVRmxPME5CUTJ4Q096dERRVVZFTzBsQlEwa3NLMEpCUVc5Q08wbEJRWEJDTERoQ1FVRnZRanRSUVVGd1FpeDNRa0ZCYjBJN1dVRkJjRUlzYjBKQlFXOUNPME5CUTNaQ096dERRVVZFTzBsQlEwa3NOa0pCUVhWQ08wbEJRWFpDTERoQ1FVRjFRanRSUVVGMlFpd3lRa0ZCZFVJN1dVRkJka0lzZFVKQlFYVkNPME5CUXpGQ096dERRVVZFTERSQ1FVRTBRanM3UTBGRk5VSTdTVUZEU1N4dFFrRkJiVUk3U1VGRGJrSXNiMEpCUVc5Q08wbEJRM0JDTEdsQ1FVRnBRanRKUVVOcVFpeHZRa0ZCYjBJN1NVRkRjRUlzYzBKQlFYTkNPMGxCUTNSQ0xHOUNRVUZ2UWp0SlFVTndRaXhwUWtGQmFVSTdTVUZEYWtJc2QwSkJRWGRDTzBsQlEzaENMRzFDUVVGdFFqdEpRVU51UWl4blFrRkJkVU03U1VGRGRrTXNaMEpCUVdkQ096dEpRVVZvUWl4aFFVRjNRenRKUVVONFF5eHJRa0ZCYTBJN1NVRkRiRUlzYTBKQlFUWkRPMGxCUXpkRExIbENRVUZwUWp0WlFVRnFRaXhwUWtGQmFVSTdPMGxCUldwQ0xIbENRVUZuUXp0SlFVTm9ReXd3UWtGQk1FTTdTVUZETVVNc2MwSkJRWE5ETzBsQlEzUkRMR0ZCUVdFN1EwRkRhRUk3TzBOQlJVUTdTVUZEU1N4clFrRkJPRU03U1VGRE9VTXNjVUpCUVhGQ08wTkJRM2hDT3p0RFFVVkVPMGxCUTBrc2FVSkJRV2xDTEVOQlFVTXNjMEpCUVhOQ08wTkJRek5ET3p0RFFVVkVPMGxCUTBrc1lVRkJORU03UTBGREwwTTdPME5CUlVRN1NVRkRTU3huUWtGQlowSTdRMEZEYmtJN08wTkJSVVE3U1VGRFNTeDNRa0ZCZDBJN1NVRkRlRUk3T3l0RFFVVXJSVHRaUVVZdlJUczdLME5CUlN0Rk8wTkJRMnhHT3p0RFFVVkVPMGxCUTBrc2QwSkJRWGRDTzBsQlEzaENPenRwUkVGRk5rVTdXVUZHTjBVN08ybEVRVVUyUlR0SlFVTTNSU3g1UWtGQlowTTdTVUZEYUVNc01FSkJRVEJETzBOQlF6ZERPenREUVVWRU8wbEJRMGtzTWtKQlFUaEVPME5CUTJwRk96dERRVVZFTERoQ1FVRTRRanM3UTBGRk9VSTdTVUZEU1N4blEwRkJkME03U1VGRGVFTXNNRUpCUVhsRE8wTkJRelZET3p0RFFVVkVPMGxCUTBrc09FSkJRWGRETzBsQlEzaERMREJDUVVGNVF6dERRVU0xUXpzN1EwRkZSRHRKUVVOSkxEaENRVUYzUXp0SlFVTjRReXd3UWtGQmVVTTdRMEZETlVNN08wTkJSVVFzT0VKQlFUaENPenREUVVVNVFqdEpRVU5KTEdkRFFVRjNRenRKUVVONFF5d3dRa0ZCTWtNN1EwRkRPVU03TzBOQlJVUTdTVUZEU1N3NFFrRkJkME03U1VGRGVFTXNNRUpCUVRKRE8wVkJRemRET3p0RFFVVkdPMGxCUTBrc09FSkJRWGRETzBsQlEzaERMREJDUVVFeVF6dEZRVU0zUXpzN1EwRkZSQ3d5UWtGQk1rSTdPME5CUlRWQ08wbEJRMGtzWjBOQlFYZERPMGxCUTNoRExEQkNRVUYzUXp0RFFVTXpRenM3UTBGRlJEdEpRVU5KTERoQ1FVRjNRenRKUVVONFF5d3dRa0ZCZDBNN1EwRkRNME03TzBOQlJVUTdTVUZEU1N3NFFrRkJkME03U1VGRGVFTXNNRUpCUVhkRE8wTkJRek5ET3p0RFFVVkVMRGhDUVVFNFFqczdRMEZGT1VJN1NVRkRTU3huUTBGQmQwTTdTVUZEZUVNc01FSkJRWGRETzBOQlF6TkRPenREUVVWRU8wbEJRMGtzT0VKQlFYZERPMGxCUTNoRExEQkNRVUYzUXp0RFFVTXpRenM3UTBGRlJEdEpRVU5KTERoQ1FVRjNRenRKUVVONFF5d3dRa0ZCZDBNN1EwRkRNME03TzBOQlJVUXNOa0pCUVRaQ096dERRVVUzUWp0SlFVTkpMR2REUVVGM1F6dEpRVU40UXl3d1FrRkJlVU03UTBGRE5VTTdPME5CUlVRN1NVRkRTU3c0UWtGQmQwTTdTVUZEZUVNc01FSkJRWGxETzBOQlF6VkRPenREUVVWRU8wbEJRMGtzT0VKQlFYZERPMGxCUTNoRExEQkNRVUY1UXp0RFFVTTFRenM3UTBGRlJDeHJRa0ZCYTBJN08wTkJSV3hDTzBsQlEwa3NZVUZCTkVNN1EwRkRMME03TzBOQlJVUXNNRUpCUVRCQ096dERRVVV4UWl4clEwRkJhME03TzBOQlEyeERPMGxCUTBrc2FVSkJRWFZDTzBsQlFYWkNMSFZDUVVGMVFqdERRVU14UWpzN1EwRkZSRHRKUVVOSkxHbENRVUZwUWp0SlFVTnFRaXhoUVVGeFF6dEpRVU55UXl4blFrRkJkVU03U1VGRGRrTXNhVUpCUVdsQ08wbEJRMnBDTEhkQ1FVRjNRanRKUVVONFFpeHZRa0ZCYjBJN1NVRkRjRUlzYTBKQlFUWkRPME5CUTJoRU96dERRVVZFTzBsQlEwa3NWMEZCVnp0SlFVTllMR0ZCUVhGRE8wbEJRM0pETEdkQ1FVRjFRenRKUVVOMlF5eHBRa0ZCYVVJN1NVRkRha0lzZDBKQlFYZENPMGxCUTNoQ0xHOUNRVUZ2UWp0SlFVTndRaXhyUWtGQk5rTTdRMEZEYUVRN08wTkJSVVE3U1VGRFNTdzJRa0ZCTmtJN1NVRkROMElzWVVGQmNVTTdTVUZEY2tNc2EwSkJRV3RDTzBsQlEyeENMR3RDUVVFd1JEdEpRVU14UkN4WlFVRTBRenRKUVVNMVF5eHhRa0ZCWlR0UlFVRm1MR1ZCUVdVN1EwRkRiRUk3TzBOQlJVUTdTVUZEU1N3eVFrRkJNa0k3U1VGRE0wSXNZVUZCY1VNN1NVRkRja01zYlVKQlFXMUNPMGxCUTI1Q0xHdENRVUUyUXp0RFFVTm9SRHM3UTBGRlJDdzBRa0ZCTkVJN08wTkJSVFZDTzBsQlEwa3NZVUZCZFVNN1NVRkRka01zWjBKQlFYVkRPMGxCUTNaRExHRkJRWGRETzBsQlEzaERMR3RDUVVFMlF6dEpRVU0zUXl4cFFrRkJhVUk3U1VGRGFrSXNiMEpCUVc5Q08wbEJRM0JDTEcxQ1FVRnRRanREUVVOMFFqczdRMEZGUkR0SlFVTkpMSGxDUVVGNVFqczdTVUZGZWtJN096czdUMEZKUnp0SlFVTklPenQxUkVGRmIwUTdPMGxCVFhCRU96c3JRMEZGTkVNN1EwRkRMME03TzBOQlJVUTdTVUZEU1N4M1FrRkJkMEk3U1VGRGVFSXNiVUpCUVcxQ08wbEJRMjVDTEdsQ1FVRm5SRHRKUVVOb1JDeG5Ra0ZCSzBNN1NVRkRMME1zYVVKQlFUWkRPME5CUTJoRU96dERRVVZFTzBsQlEwa3NjMEpCUVhOQ08wbEJRM1JDTEdkQ1FVRTBRenRKUVVNMVF5d3lRa0ZCTWtJN1NVRkRNMElzWlVGQlpUdERRVU5zUWpzN1EwRkZSQ3cyUWtGQk5rSTdPME5CUlRkQ08wbEJRMGtzWVVGQmMwTTdTVUZEZEVNc1lVRkJkME03U1VGRGVFTXNhMEpCUVRaRE8wTkJRMmhFT3p0RFFVVkVPMGxCUTBrc2QwSkJRV2RGTzBsQlEyaEZMR3RDUVVFMlF6dEpRVU0zUXl4cFFrRkJhVUk3U1VGRGFrSXNiMEpCUVdFN1VVRkJZaXh4UWtGQllUdFpRVUZpTEdGQlFXRTdTVUZEWWl4eFFrRkJaVHRSUVVGbUxHVkJRV1U3U1VGRFppdzBRa0ZCYlVJN1VVRkJia0lzYlVKQlFXMUNPME5CUTNSQ096dERRVVZFTERCQ1FVRXdRanM3UTBGRk1VSTdTVUZEU1N4aFFVRjNRenRKUVVONFF5eHJRa0ZCTmtNN1NVRkROME1zWVVGQk5FTTdTVUZETlVNc1owSkJRWFZETzBOQlF6RkRPenREUVVWRU8wbEJRMGtzYTBKQlFUWkRPMGxCUXpkRExHdENRVUU0UXp0SlFVTTVReXhwUWtGQk5rTTdPMGxCUlRkRExEQktRVUV3U2p0SlFVTXhTaXh6UWtGQmMwSTdTVUZEZEVJc09FTkJRVGhETzBsQlF6bERMRzFDUVVGdFFqdEpRVU51UWl4eFFrRkJjVUk3U1VGRGNrSXNiME5CUVc5RE8wbEJRM0JETEcxRFFVRnRRenREUVVOMFF6czdRMEZGUkR0SlFVTkpMR2xDUVVGcFFqdEpRVU5xUWl4aFFVRmhPME5CUTJoQ096dERRVVZFTzBsQlEwa3NhVUpCUVdsQ08wbEJRMnBDTEZkQlFWYzdRMEZEWkRzN1EwRkZSRHRKUVVOSkxHTkJRV003UTBGRGFrSTdPME5CUlVRc2NVTkJRWEZET3p0RFFVVnlRenRKUVVOSkxHRkJRWE5ETzBOQlEzcERPenREUVVWRU8wbEJRMGtzWVVGQmQwTTdTVUZEZUVNc2EwSkJRVFpETzBOQlEyaEVPenREUVVWRU8wbEJRMGtzWVVGQk5FTTdRMEZETDBNN08wTkJSVVE3U1VGRFNTd3JRa0ZCZFVJN1dVRkJka0lzZFVKQlFYVkNPMGxCUTNaQ0xEQkNRVUYzUmp0SlFVTjRSaXgzUWtGQk1rUTdTVUZETTBRc2VVSkJRWEZETzBsQlEzSkRMR2RDUVVGMVF6dEpRVU4yUXl4cFFrRkJjMFk3U1VGRGRFWXNiMEpCUVdFN1VVRkJZaXh4UWtGQllUdFpRVUZpTEdGQlFXRTdTVUZEWWl4aFFVRmhMRU5CUVVNc2FVVkJRV2xGTzBsQlF5OUZMSEZDUVVGbE8xRkJRV1lzWlVGQlpUdEpRVU5tTEhsQ1FVRjVRanREUVVNMVFqczdRMEZGUkR0SlFVTkpMR2RDUVVGblFqdEpRVU5vUWl4bFFVRmxPME5CUTJ4Q096dERRVVZFTzBsQlEwa3NjMEpCUVhsRU8wTkJRelZFT3p0RFFVVkVMRzFDUVVGdFFqczdRMEZGYmtJN1NVRkRTU3hyUWtGQmEwSTdTVUZEYkVJc01FSkJRVFJGTzBsQlF6VkZMRzlDUVVGdlF6dEpRVU53UXl3clFrRkJkVUk3V1VGQmRrSXNkVUpCUVhWQ08wbEJRM1pDTEcxQ1FVRnRRanRKUVVOdVFpeHRRa0ZCYlVJN1EwRkRkRUk3TzBOQlJVUTdTVUZEU1N4dFFrRkJiVUk3U1VGRGJrSXNlVUpCUVhsQ0xFTkJRVU1zYjBSQlFXOUVPMGxCUXpsRkxHMUNRVUZ0UWp0SlFVTnVRaXgzUWtGQmJVVTdTVUZEYmtVc01FSkJRV2xITzBsQlEycEhMQ3RDUVVGMVFqdFpRVUYyUWl4MVFrRkJkVUk3U1VGRGRrSXNWMEZCVnp0SlFVTllMSFZDUVVGMVFpeERRVUZETEhkQ1FVRjNRanREUVVOdVJEczdRMEZGUkN4M1FrRkJkMEk3TzBOQlEzaENPMGxCUTBrc01FSkJRU3RFTzBsQlF5OUVMREJDUVVGcFJ6dERRVU53UnpzN1EwRkZSRHRKUVVOSkxEQkNRVUVyUkR0SlFVTXZSQ3h6UWtGQk1rUTdTVUZETTBRc1YwRkJWenRKUVVOWUxEaENRVUZ6UWp0WlFVRjBRaXh6UWtGQmMwSTdRMEZEZWtJN08wTkJSVVE3U1VGRFNTeHBSVUZCYVVVN1NVRkRha1VzYlVKQlFXMUNPMGxCUTI1Q0xHOUNRVUY1UkR0SlFVTjZSQ3hYUVVGWE8wTkJRMlE3TzBOQlJVUXNPRUpCUVRoQ096dERRVVU1UWp0SlFVTkpMRmxCUVRSRE8wbEJRelZETEdGQlFUWkRPMGxCUXpkRExHbENRVUZuU2p0SlFVTm9TaXhyUWtGQmNVYzdTVUZEY2tjc2JVSkJRVzFDTzBsQlEyNUNMRTlCUVU4N1EwRkRWanM3UTBGRlJEdEpRVU5KTEZsQlFUUkRPMGxCUXpWRExHRkJRVFpETzBsQlF6ZERMRzlDUVVGMVJ6dEpRVU4yUnl4clFrRkJhVW83U1VGRGFrb3NiVUpCUVcxQ08wbEJRMjVDTEZGQlFWRTdRMEZEV0RzN1EwRkZSRHRKUVVOSkxGbEJRVFpFTzBsQlF6ZEVMR2xDUVVGNVNqdERRVU0xU2pzN1EwRkZSRHRKUVVOSkxGZEJRVFJFTzBsQlF6VkVMR3RDUVVFd1NqdERRVU0zU2pzN1EwRkZSQ3gxUWtGQmRVSTdPME5CUlhaQ08wbEJRMGtzWVVGQmMwTTdTVUZEZEVNc1lVRkJkME03U1VGRGVFTXNhMEpCUVRaRE96dEpRVVUzUXpzN2IwUkJSV2RFTzBsQlEyaEVMREJDUVVGdlFqdFJRVUZ3UWl4MVFrRkJiMEk3V1VGQmNFSXNiMEpCUVc5Q08wTkJRM1pDT3p0RFFVVkVPMGxCUTBrc2EwSkJRV3RDTzBOQlEzSkNPenREUVVWRU8wbEJRMGtzWVVGQmQwTTdTVUZEZUVNc2FVSkJRWGRITzBsQlEzaEhMR3RDUVVGNVJ6dEpRVU42Unl4dlFrRkJLME03VVVGQkwwTXNiMEpCUVN0RE8xbEJRUzlETEdkQ1FVRXJRenREUVVOc1JEczdRMEZGUkR0SlFVTkpMR2REUVVGblF6dEpRVU5vUXl4WlFVRnBSRHRKUVVOcVJDeHBRa0ZCYlVjN1NVRkRia2NzV1VGQldUdERRVU5tT3p0RFFVVkVMSEZDUVVGeFFqczdRMEZGY2tJN1NVRkRTU3hoUVVGM1F6dEpRVU40UXl4clFrRkJOa003UTBGRGFFUTdPME5CUlVRN1NVRkRTU3h4UWtGQmNVSTdTVUZEY2tJc1kwRkJNRU03U1VGRE1VTXNXVUZCTWtNN1EwRkRPVU03TzBOQlJVUTdTVUZEU1N4dlFrRkJLME03VVVGQkwwTXNiMEpCUVN0RE8xbEJRUzlETEdkQ1FVRXJRenRKUVVNdlF5eHJRa0ZCYTBJN1NVRkRiRUlzYlVKQlFXMUNPMGxCUTI1Q0xHMUNRVUV3Unp0SlFVTXhSeXhuUWtGQmRVYzdTVUZEZGtjc2NVSkJRV003U1VGQlpDeHhRa0ZCWXp0SlFVRmtMR05CUVdNN1NVRkRaQ3cyUWtGQmRVSTdTVUZCZGtJc09FSkJRWFZDTzFGQlFYWkNMREpDUVVGMVFqdFpRVUYyUWl4MVFrRkJkVUk3UTBGRE1VSTdPME5CUlVRN1NVRkRTU3huUTBGQlowTTdTVUZEYUVNc1YwRkJaMFE3U1VGRGFFUXNiMEpCUVdFN1VVRkJZaXh4UWtGQllUdFpRVUZpTEdGQlFXRTdTVUZEWWl4clFrRkJhMEk3U1VGRGJFSXNiVUpCUVcxQ08wTkJRM1JDT3p0RFFVVkVMRFpDUVVFMlFqczdRMEZGTjBJN1NVRkRTU3g1UWtGQmVVSTdTVUZKZWtJc2FVSkJRV2xDTzBOQlEzQkNPenREUVVWRU8wbEJRMGtzWVVGQmQwTTdRMEZETTBNN08wTkJSVVE3U1VGRFNTd3dRa0ZCZVVNN1EwRkROVU03TzBOQlJVUTdTVUZEU1N3d1FrRkJNa003UTBGRE9VTTdPME5CUlVRN1NVRkRTU3d3UWtGQmQwTTdRMEZETTBNN08wTkJSVVE3U1VGRFNTd3dRa0ZCZDBNN1EwRkRNME03TzBOQlJVUTdTVUZEU1N3d1FrRkJlVU03UTBGRE5VTTdPME5CUlVRN1NVRkRTU3d3UWtGQk1FTTdTVUZETVVNc1lVRkJZVHRKUVVOaUxIbENRVUZwUWp0WlFVRnFRaXhwUWtGQmFVSTdRMEZEY0VJN08wTkJSVVFzZVVKQlFYbENPenREUVVWNlFqdEpRVU5KTEd0Q1FVRnJRanRKUVVOc1FpeGhRVUYzUXp0SlFVTjRReXhyUWtGQk5rTTdTVUZETjBNc1lVRkJjME03U1VGRGRFTXNNRUpCUVc5Q08xRkJRWEJDTEhWQ1FVRnZRanRaUVVGd1FpeHZRa0ZCYjBJN08wTkJSWFpDT3p0RFFVVkVPMGxCUTBrc2IwSkJRV0U3VVVGQllpeHhRa0ZCWVR0WlFVRmlMR0ZCUVdFN1NVRkRZaXhuUWtGQk5FTTdTVUZETlVNc2JVSkJRU3RETzBsQlF5OURMRFpDUVVGdlFqdFJRVUZ3UWl4dlFrRkJiMEk3U1VGRGNFSXNPRUpCUVRoQ08wbEJRemxDTEdGQlFXZENPMGxCUVdoQ0xHZENRVUZuUWp0RFFVTnVRanM3UTBGRlJDeDFRa0ZCZFVJN08wTkJSWFpDTzBsQlEwa3NZMEZCTUVNN1NVRkRNVU1zV1VGQk1rTTdRMEZET1VNN08wTkJSVVE3U1VGRFNTeHZRa0ZCWVR0UlFVRmlMSEZDUVVGaE8xbEJRV0lzWVVGQllUdEpRVU5pTEZsQlFUUkRPMGxCUXpWRExHdENRVUZyUWp0SlFVTnNRaXh0UWtGQmJVSTdTVUZEYmtJc2FVSkJRV2xDTzBOQlEzQkNPenREUVVWRUxESkNRVUV5UWpzN1EwRkZNMEk3U1VGRFNTeGhRVUYzUXp0SlFVTjRReXhoUVVGelF6dEpRVU4wUXl4clFrRkJOa003UTBGRGFFUTdPME5CUlVRN1NVRkRTU3h2UWtGQmIwSTdTVUZEY0VJc01FSkJRWGRHTzBsQlEzaEdMR2xDUVVGcFFqdEpRVU5xUWl4blFrRkJaMEk3U1VGRGFFSXNiMEpCUVN0RE8xRkJRUzlETEc5Q1FVRXJRenRaUVVFdlF5eG5Ra0ZCSzBNN1NVRkRMME1zWVVGQllTeERRVUZETEdsRlFVRnBSVHRKUVVNdlJTd3JRa0ZCZFVJN1dVRkJka0lzZFVKQlFYVkNPMGxCUTNaQ0xIbENRVUY1UWp0SlFVTjZRaXg1UWtGQmFVSTdXVUZCYWtJc2FVSkJRV2xDTzBsQlEycENMSGRDUVVFeVJEdEpRVU16UkN4NVFrRkJjVU03U1VGRGNrTXNaMEpCUVhWRE8wbEJRM1pETEc5Q1FVRnZRanRKUVVOd1FpeHJRa0ZCZVVRN1EwRkROVVFzYVVKQlFXbENPME5CUTJwQ0xIbENRVUY1UWp0RFFVTjZRaXh6UWtGQmMwSTdTVUZEYmtJc05rSkJRVFpDTzBOQlEyaERMSE5DUVVGelFqdERRVU4wUWl4clEwRkJhME03U1VGREwwSXNhM1ZDUVVGdFJEdERRVU4wUkRzN1EwRkRSRHRKUVVOSkxITkNRVUY1UkR0RFFVTTFSRHM3UTBGRlJEdEpRVU5KTEdGQlFUUkRPME5CUXk5RE96dERRVVZFT3paRFFVTTJRenM3UTBGRE4wTTdTVUZEU1N4dFFrRkJiVUk3U1VGRGJrSXNkMEpCUVhkQ08wTkJRek5DT3p0RFFVVkVMQ3RDUVVFclFqczdRMEZGTDBJN1NVRkRTU3hoUVVGelF6dEpRVU4wUXl4clFrRkJOa003TzBsQlJUZERPenRyUlVGRk9FUTdTVUZET1VRc2VVSkJRWGRDTzFGQlFYaENMSE5DUVVGM1FqdFpRVUY0UWl4M1FrRkJkMEk3UTBGRE0wSTdPME5CUlVRN1NVRkRTU3d3UWtGQmQwWTdTVUZEZUVZc2QwSkJRVEpFTzBsQlF6TkVMSGxDUVVGeFF6dEpRVU55UXl4blFrRkJkVU03U1VGRGRrTXNiMEpCUVN0RE8xRkJRUzlETEc5Q1FVRXJRenRaUVVFdlF5eG5Ra0ZCSzBNN1NVRkRMME1zZVVKQlFYbENPMGxCUTNwQ0xHVkJRV1U3U1VGRFppeG5Ra0ZCWjBJN08wbEJSV2hDT3p0clJVRkZPRVE3U1VGRE9VUXNhVUpCUVdsQ08wTkJRM0JDT3p0RFFVVkVPMGxCUTBrc2MwSkJRWGxFTzBOQlF6VkVPenREUVVWRU8wbEJRMGtzYTBKQlFUaERPMGxCUXpsRExHdENRVUUyUXp0SlFVTTNReXhyUlVGQmEwVTdTVUZEYkVVc01FUkJRV2xHTzBsQlEycEdMRFpFUVVGdlJqdERRVU4yUmpzN1EwRkpSQ3cwUWtGQk5FSTdPME5CUlRWQ08wbEJRMGtzYTBKQlFUWkRPME5CUTJoRU96dERRVVZFTzBsQlEwa3NhVUpCUVhORE8wbEJRM1JETEd0Q1FVRjFRenREUVVNeFF6czdRMEZGUkR0SlFVTkpMR0ZCUVRSRE8wTkJReTlET3p0RFFVVkVMREpDUVVFeVFqczdRMEZGTTBJN1NVRkRTU3hoUVVGelF6dEpRVU4wUXl4clFrRkJOa003UTBGRGFFUTdPME5CUlVRN1NVRkRTU3h4UWtGQll6dEpRVUZrTEhGQ1FVRmpPMGxCUVdRc1kwRkJZenRKUVVOa0xEWkNRVUYxUWp0SlFVRjJRaXc0UWtGQmRVSTdVVUZCZGtJc01rSkJRWFZDTzFsQlFYWkNMSFZDUVVGMVFqdEpRVU4yUWl3eVFrRkJjVUk3VVVGQmNrSXNkMEpCUVhGQ08xbEJRWEpDTEhGQ1FVRnhRanRKUVVOeVFpd3JRa0ZCZFVJN1dVRkJka0lzZFVKQlFYVkNPMGxCUTNaQ0xHOUNRVUZoTzFGQlFXSXNjVUpCUVdFN1dVRkJZaXhoUVVGaE8wbEJRMklzYlVKQlFUaEVPME5CUTJwRk96dERRVVZFTzBsQlEwa3NZVUZCTkVNN1NVRkROVU1zYTBKQlFXbEVPMGxCUTJwRUxHZENRVUYxUXp0RFFVTXhRenM3UTBGRlJEdEpRVU5KTEdGQlFUUkRPMGxCUXpWRExHdENRVUZwUkR0SlFVTnFSQ3h2UWtGQk5FUTdTVUZETlVRc1dVRkJXVHREUVVObU96dERRVVZFTERCQ1FVRXdRanM3UTBGRk1VSTdTVUZEU1N4aFFVRnpRenRKUVVOMFF5eGhRVUYzUXp0SlFVTjRReXhyUWtGQk5rTTdRMEZEYUVRN08wTkJSVVE3U1VGRFNTeHZRa0ZCWVR0UlFVRmlMSEZDUVVGaE8xbEJRV0lzWVVGQllUdEpRVU5pTEhGQ1FVRmxPMUZCUVdZc1pVRkJaVHRKUVVObUxHZENRVUVyUXp0RFFVTnNSRHM3UTBGRlJEdEpRVU5KTEZsQlFYVkRPMGxCUTNaRExHRkJRWGRETzBsQlEzaERMR1ZCUVdVc1EwRkJReXcyUkVGQk5rUTdTVUZETjBVc2EwSkJRWEZFTzBsQlEzSkVMSGxDUVVGeFF6dEpRVU55UXl3d1FrRkJkMFk3U1VGRGVFWXNhMEpCUVd0Q08wbEJRMnhDTEc5Q1FVRmhPMUZCUVdJc2NVSkJRV0U3V1VGQllpeGhRVUZoTzBsQlEySXNjVUpCUVdVN1VVRkJaaXhsUVVGbE8wbEJRMllzSzBKQlFYVkNPMWxCUVhaQ0xIVkNRVUYxUWp0SlFVTjJRaXcyUWtGQmIwSTdVVUZCY0VJc2IwSkJRVzlDTzBsQlEzQkNMSGxDUVVGNVFqdERRVU0xUWpzN1EwRkZSRHRKUVVOSkxDdENRVUUyUmp0RFFVTm9SenM3UTBGRlJEdEpRVU5KTEhOQ1FVRjVSRHREUVVNMVJEczdRMEZGUkR0SlFVTkpMRzlDUVVGaE8xRkJRV0lzY1VKQlFXRTdXVUZCWWl4aFFVRmhPMGxCUTJJc2VVSkJRWGxDTzBsQlEzcENMR0ZCUVhkRE8wbEJRM2hETEd0Q1FVRTJRenRKUVVNM1F5eHJRa0ZCY1VRN1NVRkRja1FzZVVKQlFYRkRPMGxCUTNKRExEQkNRVUYzUmp0SlFVTjRSaXhuUWtGQmRVTTdTVUZEZGtNc2FVSkJRWE5HTzBsQlEzUkdMR0ZCUVdFc1EwRkJReXhwUlVGQmFVVTdTVUZETDBVc2NVSkJRV1U3VVVGQlppeGxRVUZsTzBsQlEyWXNLMEpCUVhWQ08xbEJRWFpDTEhWQ1FVRjFRanREUVVNeFFqczdRMEZGUkR0SlFVTkpMR0ZCUVRSRE8wTkJReTlET3p0RFFVVkVMSGxDUVVGNVFqczdRMEZGZWtJN1NVRkRTU3hoUVVGelF6dEpRVU4wUXl4aFFVRjNRenRKUVVONFF5eHJRa0ZCTmtNN1EwRkRhRVE3TzBOQlJVUTdTVUZEU1N4dlFrRkJZVHRSUVVGaUxIRkNRVUZoTzFsQlFXSXNZVUZCWVR0SlFVTmlMSEZDUVVGbE8xRkJRV1lzWlVGQlpUdEpRVU5tTEdGQlFXRXNRMEZCUXl4cFJVRkJhVVU3U1VGREwwVXNlVUpCUVhsQ08wbEJRM3BDTEdGQlFYZERPMGxCUTNoRExEQkNRVUYzUmp0SlFVTjRSaXgzUWtGQk1rUTdTVUZETTBRc2VVSkJRWEZETzBsQlEzSkRMR2RDUVVGMVF6dEpRVU4yUXl4cFFrRkJjMFk3U1VGRGRFWXNLMEpCUVhWQ08xbEJRWFpDTEhWQ1FVRjFRanREUVVNeFFqczdRMEZGUkR0SlFVTkpMSE5DUVVGNVJEdERRVU0xUkRzN1EwRkZSRHRKUVVOSkxITkNRVUZ2UXp0RFFVTjJRenM3UTBGRlJEdEpRVU5KTEdGQlFUUkRPME5CUXk5RE96dERRVVZFTEdsQ1FVRnBRanM3UTBGRmFrSTdTVUZEU1N4aFFVRTBRenRKUVVNMVF5eHhRa0ZCWXp0SlFVRmtMSEZDUVVGak8wbEJRV1FzWTBGQll6dEpRVU5rTERKQ1FVRnhRanRSUVVGeVFpeDNRa0ZCY1VJN1dVRkJja0lzY1VKQlFYRkNPME5CUTNoQ096dERRVVZFTzBsQlEwa3NiMEpCUVdFN1VVRkJZaXh4UWtGQllUdFpRVUZpTEdGQlFXRTdTVUZEWWl4aFFVRmhPME5CUTJoQ096dERRVVZFTzBsQlEwa3NZVUZCTkVNN1EwRkRMME03TzBOQlJVUXNaMEpCUVdkQ096dERRVVZvUWp0SlFVTkpMSEZDUVVGak8wbEJRV1FzY1VKQlFXTTdTVUZCWkN4alFVRmpPMGxCUTJRc05rSkJRWFZDTzBsQlFYWkNMRGhDUVVGMVFqdFJRVUYyUWl3eVFrRkJkVUk3V1VGQmRrSXNkVUpCUVhWQ08wTkJRekZDT3p0RFFVVkVPMGxCUTBrc2VVWkJRWGxHTzBsQlEzcEdMRzlDUVVGdlFqdEpRVU53UWl4dlFrRkJiMEk3UTBGRGRrSTdPME5CUlVRN1NVRkRTU3hwUkVGQmFVUTdTVUZEYWtRc2RVSkJRWE5DTzFGQlFYUkNMRzlDUVVGelFqdFpRVUYwUWl4elFrRkJjMEk3U1VGRGRFSXNZVUZCWVR0SlFVTmlMR05CUVdNN1EwRkRha0k3TzBOQlJVUTdTVUZEU1N4WlFVRlpPMGxCUTFvc0swSkJRWFZDTzFsQlFYWkNMSFZDUVVGMVFqdEpRVU4yUWl4VlFVRlZPMGxCUTFZc2EwSkJRVzlETzBsQlEzQkRMSGxDUVVGblF6dEpRVU5vUXl3d1FrRkJOa1E3U1VGRE4wUXNZMEZCTmtNN1NVRkROME1zYjBKQlFXRTdVVUZCWWl4eFFrRkJZVHRaUVVGaUxHRkJRV0U3U1VGRFlpeGxRVUZsTzBOQlEyeENPenREUVVWRU8wbEJRMGtzZDBOQlFTdEVPMGxCUXk5RUxHbENRVUZ0Ump0RFFVTjBSanM3UTBGRlJEdEpRVU5KTEc5Q1FVRnBSRHRSUVVGcVJDeHZRa0ZCYVVRN1dVRkJha1FzWjBKQlFXbEVPMGxCUTJwRUxHZENRVUZuUWp0SlFVTm9RaXhwUWtGQmJVWTdTVUZEYmtZc2EwSkJRWEZFTzBsQlEzSkVMR3RDUVVFclF6dEpRVU12UXl4clFrRkJhMEk3U1VGRGJFSXNiMEpCUVc5RE8wbEJRM0JETEhsQ1FVRm5RenRKUVVOb1F5d3dRa0ZCTmtRN1NVRkROMFFzYjBKQlFXOUNPMGxCUTNCQ0xHMUNRVUZ0UWp0RFFVTjBRanM3UTBGRlJEdEpRVU5KTERCQ1FVRm5RenRKUVVOb1F5eG5SVUZCWjBVN1NVRkRhRVVzYTBKQlFXOURPMGxCUTNCRExHbENRVUYxUmp0SlFVTjJSaXh0UTBGQk9FTTdXVUZCT1VNc01rSkJRVGhETzBsQlF6bERMR3RDUVVGclFqdERRVU55UWpzN1EwRkZSRHRKUVVOSkxHMUNRVUZ0UWp0SlFVTnVRaXhWUVVGMVF6dEpRVU4yUXl4WFFVRjNRenRKUVVONFF5eFpRVUZaTzBsQlExb3NXVUZCYjBRN1NVRkRjRVFzZDBKQlFTdERPMGxCUXk5RExHOUNRVUZ0UXp0RFFVTjBRenM3UTBGRlJEdEpRVU5KTEdWQlFXVTdRMEZEYkVJN08wTkJSVVE3U1VGRFNTeHJRa0ZCYjBNN1NVRkRjRU1zZVVKQlFXZERPME5CUTI1RE96dERRVVZFTzBsQlEwa3NhVUpCUVdsQ08wTkJRM0JDT3p0RFFVVkVPMGxCUTBrc2VVSkJRWGxDTzBsQlEzcENMR2xDUVVGcFFpeERRVUZETEZkQlFWYzdRMEZEYUVNN08wTkJSVVE3T3p0SlFVZEpMR3RDUVVGeFJEdERRVU40UkRzN1EwRkZSQ3h6UWtGQmMwSTdPME5CUlhSQ08wbEJRMGtzY1VKQlFXTTdTVUZCWkN4eFFrRkJZenRKUVVGa0xHTkJRV003U1VGRFpDdzJRa0ZCZFVJN1NVRkJka0lzT0VKQlFYVkNPMUZCUVhaQ0xESkNRVUYxUWp0WlFVRjJRaXgxUWtGQmRVSTdTVUZEZGtJc01rSkJRWEZDTzFGQlFYSkNMSGRDUVVGeFFqdFpRVUZ5UWl4eFFrRkJjVUk3UTBGRGVFSTdPME5CUlVRN1NVRkRTU3hoUVVGNVF6dEpRVU42UXl4blFrRkJaMEk3U1VGRGFFSXNlVUpCUVdkRE8wbEJRMmhETERCQ1FVRXdRenRKUVVNeFF5d3dRa0ZCY1VVN1NVRkRja1VzYlVKQlFTdEdPMGxCUXk5R0xHdENRVUZyUWp0RFFVTnlRanM3UTBGRlJEdEpRVU5KTEhkQ1FVRXdRenRKUVVNeFF5eDVRa0ZCWjBNN1EwRkRia003TzBOQlJVUTdTVUZEU1N4M1FrRkJNRU03U1VGRE1VTXNNRUpCUVdkRE8wbEJRMmhETEdkQ1FVRm5RanRKUVVOb1FpeHZRa0ZCYjBJN1EwRkRka0k3TzBOQlJVUTdTVUZEU1N4elFrRkJjMElzUlVGQlJTeHhRMEZCY1VNN1NVRkROMFFzYzBKQlFYTkNPMGxCUTNSQ0xEaERRVUU0UXp0SlFVTTVReXh0UWtGQmJVSTdTVUZEYmtJc2NVSkJRWEZDTzBsQlEzSkNMRzlEUVVGdlF6dEpRVU53UXl4dFEwRkJiVU03UTBGRGRFTTdPME5CUlVRN1NVRkRTU3h6UWtGQmMwSXNRMEZCUXl4dlEwRkJiME03UTBGRE9VUTdPME5CUlVRN1NVRkRTU3hqUVVFMlF6dEpRVU0zUXl4M1FrRkJNRU03U1VGRE1VTXNlVUpCUVdkRE8wbEJRMmhETEN0Q1FVRXdSVHRKUVVNeFJTeG5RMEZCTWtVN1NVRkRNMFVzYVVOQlFUUkZPMGxCUXpWRkxHVkJRV1U3UTBGRGJFSTdPME5CUlVRN1NVRkRTU3h4UWtGQll6dEpRVUZrTEhGQ1FVRmpPMGxCUVdRc1kwRkJZenRKUVVOa0xEWkNRVUYxUWp0SlFVRjJRaXc0UWtGQmRVSTdVVUZCZGtJc01rSkJRWFZDTzFsQlFYWkNMSFZDUVVGMVFqdEpRVU4yUWl3eVFrRkJjVUk3VVVGQmNrSXNkMEpCUVhGQ08xbEJRWEpDTEhGQ1FVRnhRanREUVVONFFqczdRMEZGUkR0SlFVTkpMR2xDUVVGcFFqdERRVU53UWpzN1EwRkZSRHRKUVVOSkxHZENRVUZuUWp0RFFVTnVRanM3UTBGSlJDeHBRa0ZCYVVJN08wTkJSV3BDTzBsQlEwa3NaMEpCUVhWRE8wTkJRekZET3p0RFFVVkVPMGxCUTBrc01FTkJRVEJETzBsQlF6RkRMRFpDUVVGdlFqdFJRVUZ3UWl4dlFrRkJiMEk3U1VGRGNFSXNiMEpCUVdFN1VVRkJZaXh4UWtGQllUdFpRVUZpTEdGQlFXRTdTVUZEWWl4eFFrRkJaVHRSUVVGbUxHVkJRV1U3U1VGRFppeHJSVUZCYTBVN1NVRkRiRVVzYTBKQlFUWkRPMGxCUXpkRExIbEZRVUY1UlR0SlFVTjZSU3h0UWtGQmJVSTdRMEZEZEVJaUxDSm1hV3hsSWpvaVkyOXVkSEp2YkhNdVkzTnpJaXdpYzI5MWNtTmxjME52Ym5SbGJuUWlPbHNpTHlvZ1EyOXdlWEpwWjJoMElDaGpLU0JLZFhCNWRHVnlJRVJsZG1Wc2IzQnRaVzUwSUZSbFlXMHVYRzRnS2lCRWFYTjBjbWxpZFhSbFpDQjFibVJsY2lCMGFHVWdkR1Z5YlhNZ2IyWWdkR2hsSUUxdlpHbG1hV1ZrSUVKVFJDQk1hV05sYm5ObExseHVJQ292WEc1Y2JpQXZLaUJYWlNCcGJYQnZjblFnWVd4c0lHOW1JSFJvWlhObElIUnZaMlYwYUdWeUlHbHVJR0VnYzJsdVoyeGxJR056Y3lCbWFXeGxJR0psWTJGMWMyVWdkR2hsSUZkbFluQmhZMnRjYm14dllXUmxjaUJ6WldWeklHOXViSGtnYjI1bElHWnBiR1VnWVhRZ1lTQjBhVzFsTGlCVWFHbHpJR0ZzYkc5M2N5QndiM04wWTNOeklIUnZJSE5sWlNCMGFHVWdkbUZ5YVdGaWJHVmNibVJsWm1sdWFYUnBiMjV6SUhkb1pXNGdkR2hsZVNCaGNtVWdkWE5sWkM0Z0tpOWNibHh1UUdsdGNHOXlkQ0JjSWk0dmJHRmlkbUZ5YVdGaWJHVnpMbU56YzF3aU8xeHVRR2x0Y0c5eWRDQmNJaTR2ZDJsa1oyVjBjeTFpWVhObExtTnpjMXdpTzF4dUlpd2lMeW90TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExWeHVmQ0JEYjNCNWNtbG5hSFFnS0dNcElFcDFjSGwwWlhJZ1JHVjJaV3h2Y0cxbGJuUWdWR1ZoYlM1Y2Jud2dSR2x6ZEhKcFluVjBaV1FnZFc1a1pYSWdkR2hsSUhSbGNtMXpJRzltSUhSb1pTQk5iMlJwWm1sbFpDQkNVMFFnVEdsalpXNXpaUzVjYm53dExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRMUzB0TFMwdExTMHRLaTljYmx4dUx5cGNibFJvYVhNZ1ptbHNaU0JwY3lCamIzQnBaV1FnWm5KdmJTQjBhR1VnU25Wd2VYUmxja3hoWWlCd2NtOXFaV04wSUhSdklHUmxabWx1WlNCa1pXWmhkV3gwSUhOMGVXeHBibWNnWm05eVhHNTNhR1Z1SUhSb1pTQjNhV1JuWlhRZ2MzUjViR2x1WnlCcGN5QmpiMjF3YVd4bFpDQmtiM2R1SUhSdklHVnNhVzFwYm1GMFpTQkRVMU1nZG1GeWFXRmliR1Z6TGlCWFpTQnRZV3RsSUc5dVpWeHVZMmhoYm1kbElDMGdkMlVnWTI5dGJXVnVkQ0J2ZFhRZ2RHaGxJR1p2Ym5RZ2FXMXdiM0owSUdKbGJHOTNMbHh1S2k5Y2JseHVRR2x0Y0c5eWRDQmNJaTR2YldGMFpYSnBZV3hqYjJ4dmNuTXVZM056WENJN1hHNWNiaThxWEc1VWFHVWdabTlzYkc5M2FXNW5JRU5UVXlCMllYSnBZV0pzWlhNZ1pHVm1hVzVsSUhSb1pTQnRZV2x1TENCd2RXSnNhV01nUVZCSklHWnZjaUJ6ZEhsc2FXNW5JRXAxY0hsMFpYSk1ZV0l1WEc1VWFHVnpaU0IyWVhKcFlXSnNaWE1nYzJodmRXeGtJR0psSUhWelpXUWdZbmtnWVd4c0lIQnNkV2RwYm5NZ2QyaGxjbVYyWlhJZ2NHOXpjMmxpYkdVdUlFbHVJRzkwYUdWeVhHNTNiM0prY3l3Z2NHeDFaMmx1Y3lCemFHOTFiR1FnYm05MElHUmxabWx1WlNCamRYTjBiMjBnWTI5c2IzSnpMQ0J6YVhwbGN5d2daWFJqSUhWdWJHVnpjeUJoWW5OdmJIVjBaV3g1WEc1dVpXTmxjM05oY25rdUlGUm9hWE1nWlc1aFlteGxjeUIxYzJWeWN5QjBieUJqYUdGdVoyVWdkR2hsSUhacGMzVmhiQ0IwYUdWdFpTQnZaaUJLZFhCNWRHVnlUR0ZpWEc1aWVTQmphR0Z1WjJsdVp5QjBhR1Z6WlNCMllYSnBZV0pzWlhNdVhHNWNiazFoYm5rZ2RtRnlhV0ZpYkdWeklHRndjR1ZoY2lCcGJpQmhiaUJ2Y21SbGNtVmtJSE5sY1hWbGJtTmxJQ2d3TERFc01pd3pLUzRnVkdobGMyVWdjMlZ4ZFdWdVkyVnpYRzVoY21VZ1pHVnphV2R1WldRZ2RHOGdkMjl5YXlCM1pXeHNJSFJ2WjJWMGFHVnlMQ0J6YnlCbWIzSWdaWGhoYlhCc1pTd2dZQzB0YW5BdFltOXlaR1Z5TFdOdmJHOXlNV0FnYzJodmRXeGtYRzVpWlNCMWMyVmtJSGRwZEdnZ1lDMHRhbkF0YkdGNWIzVjBMV052Ykc5eU1XQXVJRlJvWlNCdWRXMWlaWEp6SUdoaGRtVWdkR2hsSUdadmJHeHZkMmx1WnlCdFpXRnVhVzVuY3pwY2JseHVLaUF3T2lCemRYQmxjaTF3Y21sdFlYSjVMQ0J5WlhObGNuWmxaQ0JtYjNJZ2MzQmxZMmxoYkNCbGJYQm9ZWE5wYzF4dUtpQXhPaUJ3Y21sdFlYSjVMQ0J0YjNOMElHbHRjRzl5ZEdGdWRDQjFibVJsY2lCdWIzSnRZV3dnYzJsMGRXRjBhVzl1YzF4dUtpQXlPaUJ6WldOdmJtUmhjbmtzSUc1bGVIUWdiVzl6ZENCcGJYQnZjblJoYm5RZ2RXNWtaWElnYm05eWJXRnNJSE5wZEhWaGRHbHZibk5jYmlvZ016b2dkR1Z5ZEdsaGNua3NJRzVsZUhRZ2JXOXpkQ0JwYlhCdmNuUmhiblFnZFc1a1pYSWdibTl5YldGc0lITnBkSFZoZEdsdmJuTmNibHh1VkdoeWIzVm5hRzkxZENCS2RYQjVkR1Z5VEdGaUxDQjNaU0JoY21VZ2JXOXpkR3g1SUdadmJHeHZkMmx1WnlCd2NtbHVZMmx3YkdWeklHWnliMjBnUjI5dloyeGxKM05jYmsxaGRHVnlhV0ZzSUVSbGMybG5iaUIzYUdWdUlITmxiR1ZqZEdsdVp5QmpiMnh2Y25NdUlGZGxJR0Z5WlNCdWIzUXNJR2h2ZDJWMlpYSXNJR1p2Ykd4dmQybHVaMXh1WVd4c0lHOW1JRTFFSUdGeklHbDBJR2x6SUc1dmRDQnZjSFJwYldsNlpXUWdabTl5SUdSbGJuTmxMQ0JwYm1admNtMWhkR2x2YmlCeWFXTm9JRlZKY3k1Y2Jpb3ZYRzVjYmx4dUx5cGNiaUFxSUU5d2RHbHZibUZzSUcxdmJtOXpjR0ZqWlNCbWIyNTBJR1p2Y2lCcGJuQjFkQzl2ZFhSd2RYUWdjSEp2YlhCMExseHVJQ292WEc0Z0x5b2dRMjl0YldWdWRHVmtJRzkxZENCcGJpQnBjSGwzYVdSblpYUnpJSE5wYm1ObElIZGxJR1J2YmlkMElHNWxaV1FnYVhRdUlDb3ZYRzR2S2lCQWFXMXdiM0owSUhWeWJDZ25hSFIwY0hNNkx5OW1iMjUwY3k1bmIyOW5iR1ZoY0dsekxtTnZiUzlqYzNNL1ptRnRhV3g1UFZKdlltOTBieXROYjI1dkp5azdJQ292WEc1Y2JpOHFYRzRnS2lCQlpHUmxaQ0JtYjNJZ1kyOXRjR0ZpYVhScGJHbDBlU0IzYVhSb0lHOTFkSEIxZENCaGNtVmhYRzRnS2k5Y2JqcHliMjkwSUh0Y2JpQWdMUzFxY0MxcFkyOXVMWE5sWVhKamFEb2dibTl1WlR0Y2JpQWdMUzFxY0MxMWFTMXpaV3hsWTNRdFkyRnlaWFE2SUc1dmJtVTdYRzU5WEc1Y2JseHVPbkp2YjNRZ2UxeHVYRzRnSUM4cUlFSnZjbVJsY25OY2JseHVJQ0JVYUdVZ1ptOXNiRzkzYVc1bklIWmhjbWxoWW14bGN5d2djM0JsWTJsbWVTQjBhR1VnZG1semRXRnNJSE4wZVd4cGJtY2diMllnWW05eVpHVnljeUJwYmlCS2RYQjVkR1Z5VEdGaUxseHVJQ0FnS2k5Y2JseHVJQ0F0TFdwd0xXSnZjbVJsY2kxM2FXUjBhRG9nTVhCNE8xeHVJQ0F0TFdwd0xXSnZjbVJsY2kxamIyeHZjakE2SUhaaGNpZ3RMVzFrTFdkeVpYa3ROekF3S1R0Y2JpQWdMUzFxY0MxaWIzSmtaWEl0WTI5c2IzSXhPaUIyWVhJb0xTMXRaQzFuY21WNUxUVXdNQ2s3WEc0Z0lDMHRhbkF0WW05eVpHVnlMV052Ykc5eU1qb2dkbUZ5S0MwdGJXUXRaM0psZVMwek1EQXBPMXh1SUNBdExXcHdMV0p2Y21SbGNpMWpiMnh2Y2pNNklIWmhjaWd0TFcxa0xXZHlaWGt0TVRBd0tUdGNibHh1SUNBdktpQlZTU0JHYjI1MGMxeHVYRzRnSUZSb1pTQlZTU0JtYjI1MElFTlRVeUIyWVhKcFlXSnNaWE1nWVhKbElIVnpaV1FnWm05eUlIUm9aU0IwZVhCdlozSmhjR2g1SUdGc2JDQnZaaUIwYUdVZ1NuVndlWFJsY2t4aFlseHVJQ0IxYzJWeUlHbHVkR1Z5Wm1GalpTQmxiR1Z0Wlc1MGN5QjBhR0YwSUdGeVpTQnViM1FnWkdseVpXTjBiSGtnZFhObGNpQm5aVzVsY21GMFpXUWdZMjl1ZEdWdWRDNWNiaUFnS2k5Y2JseHVJQ0F0TFdwd0xYVnBMV1p2Ym5RdGMyTmhiR1V0Wm1GamRHOXlPaUF4TGpJN1hHNGdJQzB0YW5BdGRXa3RabTl1ZEMxemFYcGxNRG9nWTJGc1l5aDJZWElvTFMxcWNDMTFhUzFtYjI1MExYTnBlbVV4S1M5MllYSW9MUzFxY0MxMWFTMW1iMjUwTFhOallXeGxMV1poWTNSdmNpa3BPMXh1SUNBdExXcHdMWFZwTFdadmJuUXRjMmw2WlRFNklERXpjSGc3SUM4cUlFSmhjMlVnWm05dWRDQnphWHBsSUNvdlhHNGdJQzB0YW5BdGRXa3RabTl1ZEMxemFYcGxNam9nWTJGc1l5aDJZWElvTFMxcWNDMTFhUzFtYjI1MExYTnBlbVV4S1NwMllYSW9MUzFxY0MxMWFTMW1iMjUwTFhOallXeGxMV1poWTNSdmNpa3BPMXh1SUNBdExXcHdMWFZwTFdadmJuUXRjMmw2WlRNNklHTmhiR01vZG1GeUtDMHRhbkF0ZFdrdFptOXVkQzF6YVhwbE1pa3FkbUZ5S0MwdGFuQXRkV2t0Wm05dWRDMXpZMkZzWlMxbVlXTjBiM0lwS1R0Y2JpQWdMUzFxY0MxMWFTMXBZMjl1TFdadmJuUXRjMmw2WlRvZ01UUndlRHNnTHlvZ1JXNXpkWEpsY3lCd2VDQndaWEptWldOMElFWnZiblJCZDJWemIyMWxJR2xqYjI1eklDb3ZYRzRnSUMwdGFuQXRkV2t0Wm05dWRDMW1ZVzFwYkhrNklGd2lTR1ZzZG1WMGFXTmhJRTVsZFdWY0lpd2dTR1ZzZG1WMGFXTmhMQ0JCY21saGJDd2djMkZ1Y3kxelpYSnBaanRjYmx4dUlDQXZLaUJWYzJVZ2RHaGxjMlVnWm05dWRDQmpiMnh2Y25NZ1lXZGhhVzV6ZENCMGFHVWdZMjl5Y21WemNHOXVaR2x1WnlCdFlXbHVJR3hoZVc5MWRDQmpiMnh2Y25NdVhHNGdJQ0FnSUVsdUlHRWdiR2xuYUhRZ2RHaGxiV1VzSUhSb1pYTmxJR2R2SUdaeWIyMGdaR0Z5YXlCMGJ5QnNhV2RvZEM1Y2JpQWdLaTljYmx4dUlDQXRMV3B3TFhWcExXWnZiblF0WTI5c2IzSXdPaUJ5WjJKaEtEQXNNQ3d3TERFdU1DazdYRzRnSUMwdGFuQXRkV2t0Wm05dWRDMWpiMnh2Y2pFNklISm5ZbUVvTUN3d0xEQXNNQzQ0S1R0Y2JpQWdMUzFxY0MxMWFTMW1iMjUwTFdOdmJHOXlNam9nY21kaVlTZ3dMREFzTUN3d0xqVXBPMXh1SUNBdExXcHdMWFZwTFdadmJuUXRZMjlzYjNJek9pQnlaMkpoS0RBc01Dd3dMREF1TXlrN1hHNWNiaUFnTHlvZ1ZYTmxJSFJvWlhObElHRm5ZV2x1YzNRZ2RHaGxJR0p5WVc1a0wyRmpZMlZ1ZEM5M1lYSnVMMlZ5Y205eUlHTnZiRzl5Y3k1Y2JpQWdJQ0FnVkdobGMyVWdkMmxzYkNCMGVYQnBZMkZzYkhrZ1oyOGdabkp2YlNCc2FXZG9kQ0IwYnlCa1lYSnJaWElzSUdsdUlHSnZkR2dnWVNCa1lYSnJJR0Z1WkNCc2FXZG9kQ0IwYUdWdFpWeHVJQ0FnS2k5Y2JseHVJQ0F0TFdwd0xXbHVkbVZ5YzJVdGRXa3RabTl1ZEMxamIyeHZjakE2SUhKblltRW9NalUxTERJMU5Td3lOVFVzTVNrN1hHNGdJQzB0YW5BdGFXNTJaWEp6WlMxMWFTMW1iMjUwTFdOdmJHOXlNVG9nY21kaVlTZ3lOVFVzTWpVMUxESTFOU3d4TGpBcE8xeHVJQ0F0TFdwd0xXbHVkbVZ5YzJVdGRXa3RabTl1ZEMxamIyeHZjakk2SUhKblltRW9NalUxTERJMU5Td3lOVFVzTUM0M0tUdGNiaUFnTFMxcWNDMXBiblpsY25ObExYVnBMV1p2Ym5RdFkyOXNiM0l6T2lCeVoySmhLREkxTlN3eU5UVXNNalUxTERBdU5TazdYRzVjYmlBZ0x5b2dRMjl1ZEdWdWRDQkdiMjUwYzF4dVhHNGdJRU52Ym5SbGJuUWdabTl1ZENCMllYSnBZV0pzWlhNZ1lYSmxJSFZ6WldRZ1ptOXlJSFI1Y0c5bmNtRndhSGtnYjJZZ2RYTmxjaUJuWlc1bGNtRjBaV1FnWTI5dWRHVnVkQzVjYmlBZ0tpOWNibHh1SUNBdExXcHdMV052Ym5SbGJuUXRabTl1ZEMxemFYcGxPaUF4TTNCNE8xeHVJQ0F0TFdwd0xXTnZiblJsYm5RdGJHbHVaUzFvWldsbmFIUTZJREV1TlR0Y2JpQWdMUzFxY0MxamIyNTBaVzUwTFdadmJuUXRZMjlzYjNJd09pQmliR0ZqYXp0Y2JpQWdMUzFxY0MxamIyNTBaVzUwTFdadmJuUXRZMjlzYjNJeE9pQmliR0ZqYXp0Y2JpQWdMUzFxY0MxamIyNTBaVzUwTFdadmJuUXRZMjlzYjNJeU9pQjJZWElvTFMxdFpDMW5jbVY1TFRjd01DazdYRzRnSUMwdGFuQXRZMjl1ZEdWdWRDMW1iMjUwTFdOdmJHOXlNem9nZG1GeUtDMHRiV1F0WjNKbGVTMDFNREFwTzF4dVhHNGdJQzB0YW5BdGRXa3RabTl1ZEMxelkyRnNaUzFtWVdOMGIzSTZJREV1TWp0Y2JpQWdMUzFxY0MxMWFTMW1iMjUwTFhOcGVtVXdPaUJqWVd4aktIWmhjaWd0TFdwd0xYVnBMV1p2Ym5RdGMybDZaVEVwTDNaaGNpZ3RMV3B3TFhWcExXWnZiblF0YzJOaGJHVXRabUZqZEc5eUtTazdYRzRnSUMwdGFuQXRkV2t0Wm05dWRDMXphWHBsTVRvZ01UTndlRHNnTHlvZ1FtRnpaU0JtYjI1MElITnBlbVVnS2k5Y2JpQWdMUzFxY0MxMWFTMW1iMjUwTFhOcGVtVXlPaUJqWVd4aktIWmhjaWd0TFdwd0xYVnBMV1p2Ym5RdGMybDZaVEVwS25aaGNpZ3RMV3B3TFhWcExXWnZiblF0YzJOaGJHVXRabUZqZEc5eUtTazdYRzRnSUMwdGFuQXRkV2t0Wm05dWRDMXphWHBsTXpvZ1kyRnNZeWgyWVhJb0xTMXFjQzExYVMxbWIyNTBMWE5wZW1VeUtTcDJZWElvTFMxcWNDMTFhUzFtYjI1MExYTmpZV3hsTFdaaFkzUnZjaWtwTzF4dVhHNGdJQzB0YW5BdFkyOWtaUzFtYjI1MExYTnBlbVU2SURFemNIZzdYRzRnSUMwdGFuQXRZMjlrWlMxc2FXNWxMV2hsYVdkb2REb2dNUzR6TURjN1hHNGdJQzB0YW5BdFkyOWtaUzF3WVdSa2FXNW5PaUExY0hnN1hHNGdJQzB0YW5BdFkyOWtaUzFtYjI1MExXWmhiV2xzZVRvZ2JXOXViM053WVdObE8xeHVYRzVjYmlBZ0x5b2dUR0Y1YjNWMFhHNWNiaUFnVkdobElHWnZiR3h2ZDJsdVp5QmhjbVVnZEdobElHMWhhVzRnYkdGNWIzVjBJR052Ykc5eWN5QjFjMlVnYVc0Z1NuVndlWFJsY2t4aFlpNGdTVzRnWVNCc2FXZG9kRnh1SUNCMGFHVnRaU0IwYUdWelpTQjNiM1ZzWkNCbmJ5Qm1jbTl0SUd4cFoyaDBJSFJ2SUdSaGNtc3VYRzRnSUNvdlhHNWNiaUFnTFMxcWNDMXNZWGx2ZFhRdFkyOXNiM0l3T2lCM2FHbDBaVHRjYmlBZ0xTMXFjQzFzWVhsdmRYUXRZMjlzYjNJeE9pQjNhR2wwWlR0Y2JpQWdMUzFxY0Mxc1lYbHZkWFF0WTI5c2IzSXlPaUIyWVhJb0xTMXRaQzFuY21WNUxUSXdNQ2s3WEc0Z0lDMHRhbkF0YkdGNWIzVjBMV052Ykc5eU16b2dkbUZ5S0MwdGJXUXRaM0psZVMwME1EQXBPMXh1WEc0Z0lDOHFJRUp5WVc1a0wyRmpZMlZ1ZENBcUwxeHVYRzRnSUMwdGFuQXRZbkpoYm1RdFkyOXNiM0l3T2lCMllYSW9MUzF0WkMxaWJIVmxMVGN3TUNrN1hHNGdJQzB0YW5BdFluSmhibVF0WTI5c2IzSXhPaUIyWVhJb0xTMXRaQzFpYkhWbExUVXdNQ2s3WEc0Z0lDMHRhbkF0WW5KaGJtUXRZMjlzYjNJeU9pQjJZWElvTFMxdFpDMWliSFZsTFRNd01DazdYRzRnSUMwdGFuQXRZbkpoYm1RdFkyOXNiM0l6T2lCMllYSW9MUzF0WkMxaWJIVmxMVEV3TUNrN1hHNWNiaUFnTFMxcWNDMWhZMk5sYm5RdFkyOXNiM0l3T2lCMllYSW9MUzF0WkMxbmNtVmxiaTAzTURBcE8xeHVJQ0F0TFdwd0xXRmpZMlZ1ZEMxamIyeHZjakU2SUhaaGNpZ3RMVzFrTFdkeVpXVnVMVFV3TUNrN1hHNGdJQzB0YW5BdFlXTmpaVzUwTFdOdmJHOXlNam9nZG1GeUtDMHRiV1F0WjNKbFpXNHRNekF3S1R0Y2JpQWdMUzFxY0MxaFkyTmxiblF0WTI5c2IzSXpPaUIyWVhJb0xTMXRaQzFuY21WbGJpMHhNREFwTzF4dVhHNGdJQzhxSUZOMFlYUmxJR052Ykc5eWN5QW9kMkZ5Yml3Z1pYSnliM0lzSUhOMVkyTmxjM01zSUdsdVptOHBJQ292WEc1Y2JpQWdMUzFxY0MxM1lYSnVMV052Ykc5eU1Eb2dkbUZ5S0MwdGJXUXRiM0poYm1kbExUY3dNQ2s3WEc0Z0lDMHRhbkF0ZDJGeWJpMWpiMnh2Y2pFNklIWmhjaWd0TFcxa0xXOXlZVzVuWlMwMU1EQXBPMXh1SUNBdExXcHdMWGRoY200dFkyOXNiM0l5T2lCMllYSW9MUzF0WkMxdmNtRnVaMlV0TXpBd0tUdGNiaUFnTFMxcWNDMTNZWEp1TFdOdmJHOXlNem9nZG1GeUtDMHRiV1F0YjNKaGJtZGxMVEV3TUNrN1hHNWNiaUFnTFMxcWNDMWxjbkp2Y2kxamIyeHZjakE2SUhaaGNpZ3RMVzFrTFhKbFpDMDNNREFwTzF4dUlDQXRMV3B3TFdWeWNtOXlMV052Ykc5eU1Ub2dkbUZ5S0MwdGJXUXRjbVZrTFRVd01DazdYRzRnSUMwdGFuQXRaWEp5YjNJdFkyOXNiM0l5T2lCMllYSW9MUzF0WkMxeVpXUXRNekF3S1R0Y2JpQWdMUzFxY0MxbGNuSnZjaTFqYjJ4dmNqTTZJSFpoY2lndExXMWtMWEpsWkMweE1EQXBPMXh1WEc0Z0lDMHRhbkF0YzNWalkyVnpjeTFqYjJ4dmNqQTZJSFpoY2lndExXMWtMV2R5WldWdUxUY3dNQ2s3WEc0Z0lDMHRhbkF0YzNWalkyVnpjeTFqYjJ4dmNqRTZJSFpoY2lndExXMWtMV2R5WldWdUxUVXdNQ2s3WEc0Z0lDMHRhbkF0YzNWalkyVnpjeTFqYjJ4dmNqSTZJSFpoY2lndExXMWtMV2R5WldWdUxUTXdNQ2s3WEc0Z0lDMHRhbkF0YzNWalkyVnpjeTFqYjJ4dmNqTTZJSFpoY2lndExXMWtMV2R5WldWdUxURXdNQ2s3WEc1Y2JpQWdMUzFxY0MxcGJtWnZMV052Ykc5eU1Eb2dkbUZ5S0MwdGJXUXRZM2xoYmkwM01EQXBPMXh1SUNBdExXcHdMV2x1Wm04dFkyOXNiM0l4T2lCMllYSW9MUzF0WkMxamVXRnVMVFV3TUNrN1hHNGdJQzB0YW5BdGFXNW1ieTFqYjJ4dmNqSTZJSFpoY2lndExXMWtMV041WVc0dE16QXdLVHRjYmlBZ0xTMXFjQzFwYm1adkxXTnZiRzl5TXpvZ2RtRnlLQzB0YldRdFkzbGhiaTB4TURBcE8xeHVYRzRnSUM4cUlFTmxiR3dnYzNCbFkybG1hV01nYzNSNWJHVnpJQ292WEc1Y2JpQWdMUzFxY0MxalpXeHNMWEJoWkdScGJtYzZJRFZ3ZUR0Y2JpQWdMUzFxY0MxalpXeHNMV1ZrYVhSdmNpMWlZV05yWjNKdmRXNWtPaUFqWmpkbU4yWTNPMXh1SUNBdExXcHdMV05sYkd3dFpXUnBkRzl5TFdKdmNtUmxjaTFqYjJ4dmNqb2dJMk5tWTJaalpqdGNiaUFnTFMxcWNDMWpaV3hzTFdWa2FYUnZjaTFpWVdOclozSnZkVzVrTFdWa2FYUTZJSFpoY2lndExXcHdMWFZwTFd4aGVXOTFkQzFqYjJ4dmNqRXBPMXh1SUNBdExXcHdMV05sYkd3dFpXUnBkRzl5TFdKdmNtUmxjaTFqYjJ4dmNpMWxaR2wwT2lCMllYSW9MUzFxY0MxaWNtRnVaQzFqYjJ4dmNqRXBPMXh1SUNBdExXcHdMV05sYkd3dGNISnZiWEIwTFhkcFpIUm9PaUF4TURCd2VEdGNiaUFnTFMxcWNDMWpaV3hzTFhCeWIyMXdkQzFtYjI1MExXWmhiV2xzZVRvZ0oxSnZZbTkwYnlCTmIyNXZKeXdnYlc5dWIzTndZV05sTzF4dUlDQXRMV3B3TFdObGJHd3RjSEp2YlhCMExXeGxkSFJsY2kxemNHRmphVzVuT2lBd2NIZzdYRzRnSUMwdGFuQXRZMlZzYkMxd2NtOXRjSFF0YjNCaFkybDBlVG9nTVM0d08xeHVJQ0F0TFdwd0xXTmxiR3d0Y0hKdmJYQjBMVzl3WVdOcGRIa3RibTkwTFdGamRHbDJaVG9nTUM0ME8xeHVJQ0F0TFdwd0xXTmxiR3d0Y0hKdmJYQjBMV1p2Ym5RdFkyOXNiM0l0Ym05MExXRmpkR2wyWlRvZ2RtRnlLQzB0YldRdFozSmxlUzAzTURBcE8xeHVJQ0F2S2lCQklHTjFjM1J2YlNCaWJHVnVaQ0J2WmlCTlJDQm5jbVY1SUdGdVpDQmliSFZsSURZd01GeHVJQ0FnS2lCVFpXVWdhSFIwY0hNNkx5OXRaWGxsY25kbFlpNWpiMjB2WlhKcFl5OTBiMjlzY3k5amIyeHZjaTFpYkdWdVpDOGpOVFEyUlRkQk9qRkZPRGhGTlRvMU9taGxlQ0FxTDF4dUlDQXRMV3B3TFdObGJHd3RhVzV3Y205dGNIUXRabTl1ZEMxamIyeHZjam9nSXpNd04wWkRNVHRjYmlBZ0x5b2dRU0JqZFhOMGIyMGdZbXhsYm1RZ2IyWWdUVVFnWjNKbGVTQmhibVFnYjNKaGJtZGxJRFl3TUZ4dUlDQWdLaUJvZEhSd2N6b3ZMMjFsZVdWeWQyVmlMbU52YlM5bGNtbGpMM1J2YjJ4ekwyTnZiRzl5TFdKc1pXNWtMeU0xTkRaRk4wRTZSalExTVRGRk9qVTZhR1Y0SUNvdlhHNGdJQzB0YW5BdFkyVnNiQzF2ZFhSd2NtOXRjSFF0Wm05dWRDMWpiMnh2Y2pvZ0kwSkdOVUl6UkR0Y2JseHVJQ0F2S2lCT2IzUmxZbTl2YXlCemNHVmphV1pwWXlCemRIbHNaWE1nS2k5Y2JseHVJQ0F0TFdwd0xXNXZkR1ZpYjI5ckxYQmhaR1JwYm1jNklERXdjSGc3WEc0Z0lDMHRhbkF0Ym05MFpXSnZiMnN0YzJOeWIyeHNMWEJoWkdScGJtYzZJREV3TUhCNE8xeHVYRzRnSUM4cUlFTnZibk52YkdVZ2MzQmxZMmxtYVdNZ2MzUjViR1Z6SUNvdlhHNWNiaUFnTFMxcWNDMWpiMjV6YjJ4bExXSmhZMnRuY205MWJtUTZJSFpoY2lndExXMWtMV2R5WlhrdE1UQXdLVHRjYmx4dUlDQXZLaUJVYjI5c1ltRnlJSE53WldOcFptbGpJSE4wZVd4bGN5QXFMMXh1WEc0Z0lDMHRhbkF0ZEc5dmJHSmhjaTFpYjNKa1pYSXRZMjlzYjNJNklIWmhjaWd0TFcxa0xXZHlaWGt0TkRBd0tUdGNiaUFnTFMxcWNDMTBiMjlzWW1GeUxXMXBZM0p2TFdobGFXZG9kRG9nT0hCNE8xeHVJQ0F0TFdwd0xYUnZiMnhpWVhJdFltRmphMmR5YjNWdVpEb2dkbUZ5S0MwdGFuQXRiR0Y1YjNWMExXTnZiRzl5TUNrN1hHNGdJQzB0YW5BdGRHOXZiR0poY2kxaWIzZ3RjMmhoWkc5M09pQXdjSGdnTUhCNElESndlQ0F3Y0hnZ2NtZGlZU2d3TERBc01Dd3dMakkwS1R0Y2JpQWdMUzFxY0MxMGIyOXNZbUZ5TFdobFlXUmxjaTF0WVhKbmFXNDZJRFJ3ZUNBMGNIZ2dNSEI0SURSd2VEdGNiaUFnTFMxcWNDMTBiMjlzWW1GeUxXRmpkR2wyWlMxaVlXTnJaM0p2ZFc1a09pQjJZWElvTFMxdFpDMW5jbVY1TFRNd01DazdYRzU5WEc0aUxDSXZLaXBjYmlBcUlGUm9aU0J0WVhSbGNtbGhiQ0JrWlhOcFoyNGdZMjlzYjNKeklHRnlaU0JoWkdGd2RHVmtJR1p5YjIwZ1oyOXZaMnhsTFcxaGRHVnlhV0ZzTFdOdmJHOXlJSFl4TGpJdU5seHVJQ29nYUhSMGNITTZMeTluYVhSb2RXSXVZMjl0TDJSaGJteGxkbUZ1TDJkdmIyZHNaUzF0WVhSbGNtbGhiQzFqYjJ4dmNseHVJQ29nYUhSMGNITTZMeTluYVhSb2RXSXVZMjl0TDJSaGJteGxkbUZ1TDJkdmIyZHNaUzF0WVhSbGNtbGhiQzFqYjJ4dmNpOWliRzlpTDJZMk4yTmhOV1kwTURJNFlqSm1NV0l6TkRnMk1tWTJOR0l3WTJFMk56TXlNMlk1TVdJd09EZ3ZaR2x6ZEM5d1lXeGxkSFJsTG5aaGNpNWpjM05jYmlBcVhHNGdLaUJVYUdVZ2JHbGpaVzV6WlNCbWIzSWdkR2hsSUcxaGRHVnlhV0ZzSUdSbGMybG5iaUJqYjJ4dmNpQkRVMU1nZG1GeWFXRmliR1Z6SUdseklHRnpJR1p2Ykd4dmQzTWdLSE5sWlZ4dUlDb2dhSFIwY0hNNkx5OW5hWFJvZFdJdVkyOXRMMlJoYm14bGRtRnVMMmR2YjJkc1pTMXRZWFJsY21saGJDMWpiMnh2Y2k5aWJHOWlMMlkyTjJOaE5XWTBNREk0WWpKbU1XSXpORGcyTW1ZMk5HSXdZMkUyTnpNeU0yWTVNV0l3T0RndlRFbERSVTVUUlNsY2JpQXFYRzRnS2lCVWFHVWdUVWxVSUV4cFkyVnVjMlVnS0UxSlZDbGNiaUFxWEc0Z0tpQkRiM0I1Y21sbmFIUWdLR01wSURJd01UUWdSR0Z1SUV4bElGWmhibHh1SUNwY2JpQXFJRkJsY20xcGMzTnBiMjRnYVhNZ2FHVnlaV0o1SUdkeVlXNTBaV1FzSUdaeVpXVWdiMllnWTJoaGNtZGxMQ0IwYnlCaGJua2djR1Z5YzI5dUlHOWlkR0ZwYm1sdVp5QmhJR052Y0hsY2JpQXFJRzltSUhSb2FYTWdjMjltZEhkaGNtVWdZVzVrSUdGemMyOWphV0YwWldRZ1pHOWpkVzFsYm5SaGRHbHZiaUJtYVd4bGN5QW9kR2hsSUZ3aVUyOW1kSGRoY21WY0lpa3NJSFJ2SUdSbFlXeGNiaUFxSUdsdUlIUm9aU0JUYjJaMGQyRnlaU0IzYVhSb2IzVjBJSEpsYzNSeWFXTjBhVzl1TENCcGJtTnNkV1JwYm1jZ2QybDBhRzkxZENCc2FXMXBkR0YwYVc5dUlIUm9aU0J5YVdkb2RITmNiaUFxSUhSdklIVnpaU3dnWTI5d2VTd2diVzlrYVdaNUxDQnRaWEpuWlN3Z2NIVmliR2x6YUN3Z1pHbHpkSEpwWW5WMFpTd2djM1ZpYkdsalpXNXpaU3dnWVc1a0wyOXlJSE5sYkd4Y2JpQXFJR052Y0dsbGN5QnZaaUIwYUdVZ1UyOW1kSGRoY21Vc0lHRnVaQ0IwYnlCd1pYSnRhWFFnY0dWeWMyOXVjeUIwYnlCM2FHOXRJSFJvWlNCVGIyWjBkMkZ5WlNCcGMxeHVJQ29nWm5WeWJtbHphR1ZrSUhSdklHUnZJSE52TENCemRXSnFaV04wSUhSdklIUm9aU0JtYjJ4c2IzZHBibWNnWTI5dVpHbDBhVzl1Y3pwY2JpQXFYRzRnS2lCVWFHVWdZV0p2ZG1VZ1kyOXdlWEpwWjJoMElHNXZkR2xqWlNCaGJtUWdkR2hwY3lCd1pYSnRhWE56YVc5dUlHNXZkR2xqWlNCemFHRnNiQ0JpWlNCcGJtTnNkV1JsWkNCcGJseHVJQ29nWVd4c0lHTnZjR2xsY3lCdmNpQnpkV0p6ZEdGdWRHbGhiQ0J3YjNKMGFXOXVjeUJ2WmlCMGFHVWdVMjltZEhkaGNtVXVYRzRnS2x4dUlDb2dWRWhGSUZOUFJsUlhRVkpGSUVsVElGQlNUMVpKUkVWRUlGd2lRVk1nU1ZOY0lpd2dWMGxVU0U5VlZDQlhRVkpTUVU1VVdTQlBSaUJCVGxrZ1MwbE9SQ3dnUlZoUVVrVlRVeUJQVWx4dUlDb2dTVTFRVEVsRlJDd2dTVTVEVEZWRVNVNUhJRUpWVkNCT1QxUWdURWxOU1ZSRlJDQlVUeUJVU0VVZ1YwRlNVa0ZPVkVsRlV5QlBSaUJOUlZKRFNFRk9WRUZDU1V4SlZGa3NYRzRnS2lCR1NWUk9SVk5USUVaUFVpQkJJRkJCVWxSSlExVk1RVklnVUZWU1VFOVRSU0JCVGtRZ1RrOU9TVTVHVWtsT1IwVk5SVTVVTGlCSlRpQk9UeUJGVmtWT1ZDQlRTRUZNVENCVVNFVmNiaUFxSUVGVlZFaFBVbE1nVDFJZ1EwOVFXVkpKUjBoVUlFaFBURVJGVWxNZ1FrVWdURWxCUWt4RklFWlBVaUJCVGxrZ1EweEJTVTBzSUVSQlRVRkhSVk1nVDFJZ1QxUklSVkpjYmlBcUlFeEpRVUpKVEVsVVdTd2dWMGhGVkVoRlVpQkpUaUJCVGlCQlExUkpUMDRnVDBZZ1EwOU9WRkpCUTFRc0lGUlBVbFFnVDFJZ1QxUklSVkpYU1ZORkxDQkJVa2xUU1U1SElFWlNUMDBzWEc0Z0tpQlBWVlFnVDBZZ1QxSWdTVTRnUTA5T1RrVkRWRWxQVGlCWFNWUklJRlJJUlNCVFQwWlVWMEZTUlNCUFVpQlVTRVVnVlZORklFOVNJRTlVU0VWU0lFUkZRVXhKVGtkVElFbE9JRlJJUlZ4dUlDb2dVMDlHVkZkQlVrVXVYRzRnS2k5Y2JqcHliMjkwSUh0Y2JpQWdMUzF0WkMxeVpXUXROVEE2SUNOR1JrVkNSVVU3WEc0Z0lDMHRiV1F0Y21Wa0xURXdNRG9nSTBaR1EwUkVNanRjYmlBZ0xTMXRaQzF5WldRdE1qQXdPaUFqUlVZNVFUbEJPMXh1SUNBdExXMWtMWEpsWkMwek1EQTZJQ05GTlRjek56TTdYRzRnSUMwdGJXUXRjbVZrTFRRd01Eb2dJMFZHTlRNMU1EdGNiaUFnTFMxdFpDMXlaV1F0TlRBd09pQWpSalEwTXpNMk8xeHVJQ0F0TFcxa0xYSmxaQzAyTURBNklDTkZOVE01TXpVN1hHNGdJQzB0YldRdGNtVmtMVGN3TURvZ0kwUXpNa1l5Ump0Y2JpQWdMUzF0WkMxeVpXUXRPREF3T2lBalF6WXlPREk0TzF4dUlDQXRMVzFrTFhKbFpDMDVNREE2SUNOQ056RkRNVU03WEc0Z0lDMHRiV1F0Y21Wa0xVRXhNREE2SUNOR1JqaEJPREE3WEc0Z0lDMHRiV1F0Y21Wa0xVRXlNREE2SUNOR1JqVXlOVEk3WEc0Z0lDMHRiV1F0Y21Wa0xVRTBNREE2SUNOR1JqRTNORFE3WEc0Z0lDMHRiV1F0Y21Wa0xVRTNNREE2SUNORU5UQXdNREE3WEc1Y2JpQWdMUzF0WkMxd2FXNXJMVFV3T2lBalJrTkZORVZETzF4dUlDQXRMVzFrTFhCcGJtc3RNVEF3T2lBalJqaENRa1F3TzF4dUlDQXRMVzFrTFhCcGJtc3RNakF3T2lBalJqUTRSa0l4TzF4dUlDQXRMVzFrTFhCcGJtc3RNekF3T2lBalJqQTJNamt5TzF4dUlDQXRMVzFrTFhCcGJtc3ROREF3T2lBalJVTTBNRGRCTzF4dUlDQXRMVzFrTFhCcGJtc3ROVEF3T2lBalJUa3hSVFl6TzF4dUlDQXRMVzFrTFhCcGJtc3ROakF3T2lBalJEZ3hRall3TzF4dUlDQXRMVzFrTFhCcGJtc3ROekF3T2lBalF6SXhPRFZDTzF4dUlDQXRMVzFrTFhCcGJtc3RPREF3T2lBalFVUXhORFUzTzF4dUlDQXRMVzFrTFhCcGJtc3RPVEF3T2lBak9EZ3dSVFJHTzF4dUlDQXRMVzFrTFhCcGJtc3RRVEV3TURvZ0kwWkdPREJCUWp0Y2JpQWdMUzF0WkMxd2FXNXJMVUV5TURBNklDTkdSalF3T0RFN1hHNGdJQzB0YldRdGNHbHVheTFCTkRBd09pQWpSalV3TURVM08xeHVJQ0F0TFcxa0xYQnBibXN0UVRjd01Eb2dJME0xTVRFMk1qdGNibHh1SUNBdExXMWtMWEIxY25Cc1pTMDFNRG9nSTBZelJUVkdOVHRjYmlBZ0xTMXRaQzF3ZFhKd2JHVXRNVEF3T2lBalJURkNSVVUzTzF4dUlDQXRMVzFrTFhCMWNuQnNaUzB5TURBNklDTkRSVGt6UkRnN1hHNGdJQzB0YldRdGNIVnljR3hsTFRNd01Eb2dJMEpCTmpoRE9EdGNiaUFnTFMxdFpDMXdkWEp3YkdVdE5EQXdPaUFqUVVJME4wSkRPMXh1SUNBdExXMWtMWEIxY25Cc1pTMDFNREE2SUNNNVF6STNRakE3WEc0Z0lDMHRiV1F0Y0hWeWNHeGxMVFl3TURvZ0l6aEZNalJCUVR0Y2JpQWdMUzF0WkMxd2RYSndiR1V0TnpBd09pQWpOMEl4UmtFeU8xeHVJQ0F0TFcxa0xYQjFjbkJzWlMwNE1EQTZJQ00yUVRGQ09VRTdYRzRnSUMwdGJXUXRjSFZ5Y0d4bExUa3dNRG9nSXpSQk1UUTRRenRjYmlBZ0xTMXRaQzF3ZFhKd2JHVXRRVEV3TURvZ0kwVkJPREJHUXp0Y2JpQWdMUzF0WkMxd2RYSndiR1V0UVRJd01Eb2dJMFV3TkRCR1FqdGNiaUFnTFMxdFpDMXdkWEp3YkdVdFFUUXdNRG9nSTBRMU1EQkdPVHRjYmlBZ0xTMXRaQzF3ZFhKd2JHVXRRVGN3TURvZ0kwRkJNREJHUmp0Y2JseHVJQ0F0TFcxa0xXUmxaWEF0Y0hWeWNHeGxMVFV3T2lBalJVUkZOMFkyTzF4dUlDQXRMVzFrTFdSbFpYQXRjSFZ5Y0d4bExURXdNRG9nSTBReFF6UkZPVHRjYmlBZ0xTMXRaQzFrWldWd0xYQjFjbkJzWlMweU1EQTZJQ05DTXpsRVJFSTdYRzRnSUMwdGJXUXRaR1ZsY0Mxd2RYSndiR1V0TXpBd09pQWpPVFUzTlVORU8xeHVJQ0F0TFcxa0xXUmxaWEF0Y0hWeWNHeGxMVFF3TURvZ0l6ZEZOVGRETWp0Y2JpQWdMUzF0WkMxa1pXVndMWEIxY25Cc1pTMDFNREE2SUNNMk56TkJRamM3WEc0Z0lDMHRiV1F0WkdWbGNDMXdkWEp3YkdVdE5qQXdPaUFqTlVVek5VSXhPMXh1SUNBdExXMWtMV1JsWlhBdGNIVnljR3hsTFRjd01Eb2dJelV4TWtSQk9EdGNiaUFnTFMxdFpDMWtaV1Z3TFhCMWNuQnNaUzA0TURBNklDTTBOVEkzUVRBN1hHNGdJQzB0YldRdFpHVmxjQzF3ZFhKd2JHVXRPVEF3T2lBak16RXhRamt5TzF4dUlDQXRMVzFrTFdSbFpYQXRjSFZ5Y0d4bExVRXhNREE2SUNOQ016ZzRSa1k3WEc0Z0lDMHRiV1F0WkdWbGNDMXdkWEp3YkdVdFFUSXdNRG9nSXpkRE5FUkdSanRjYmlBZ0xTMXRaQzFrWldWd0xYQjFjbkJzWlMxQk5EQXdPaUFqTmpVeFJrWkdPMXh1SUNBdExXMWtMV1JsWlhBdGNIVnljR3hsTFVFM01EQTZJQ00yTWpBd1JVRTdYRzVjYmlBZ0xTMXRaQzFwYm1ScFoyOHROVEE2SUNORk9FVkJSalk3WEc0Z0lDMHRiV1F0YVc1a2FXZHZMVEV3TURvZ0kwTTFRMEZGT1R0Y2JpQWdMUzF0WkMxcGJtUnBaMjh0TWpBd09pQWpPVVpCT0VSQk8xeHVJQ0F0TFcxa0xXbHVaR2xuYnkwek1EQTZJQ00zT1RnMlEwSTdYRzRnSUMwdGJXUXRhVzVrYVdkdkxUUXdNRG9nSXpWRE5rSkRNRHRjYmlBZ0xTMXRaQzFwYm1ScFoyOHROVEF3T2lBak0wWTFNVUkxTzF4dUlDQXRMVzFrTFdsdVpHbG5ieTAyTURBNklDTXpPVFE1UVVJN1hHNGdJQzB0YldRdGFXNWthV2R2TFRjd01Eb2dJek13TTBZNVJqdGNiaUFnTFMxdFpDMXBibVJwWjI4dE9EQXdPaUFqTWpnek5Ua3pPMXh1SUNBdExXMWtMV2x1WkdsbmJ5MDVNREE2SUNNeFFUSXpOMFU3WEc0Z0lDMHRiV1F0YVc1a2FXZHZMVUV4TURBNklDTTRRemxGUmtZN1hHNGdJQzB0YldRdGFXNWthV2R2TFVFeU1EQTZJQ00xTXpaRVJrVTdYRzRnSUMwdGJXUXRhVzVrYVdkdkxVRTBNREE2SUNNelJEVkJSa1U3WEc0Z0lDMHRiV1F0YVc1a2FXZHZMVUUzTURBNklDTXpNRFJHUmtVN1hHNWNiaUFnTFMxdFpDMWliSFZsTFRVd09pQWpSVE5HTWtaRU8xeHVJQ0F0TFcxa0xXSnNkV1V0TVRBd09pQWpRa0pFUlVaQ08xeHVJQ0F0TFcxa0xXSnNkV1V0TWpBd09pQWpPVEJEUVVZNU8xeHVJQ0F0TFcxa0xXSnNkV1V0TXpBd09pQWpOalJDTlVZMk8xeHVJQ0F0TFcxa0xXSnNkV1V0TkRBd09pQWpOREpCTlVZMU8xeHVJQ0F0TFcxa0xXSnNkV1V0TlRBd09pQWpNakU1TmtZek8xeHVJQ0F0TFcxa0xXSnNkV1V0TmpBd09pQWpNVVU0T0VVMU8xeHVJQ0F0TFcxa0xXSnNkV1V0TnpBd09pQWpNVGszTmtReU8xeHVJQ0F0TFcxa0xXSnNkV1V0T0RBd09pQWpNVFUyTlVNd08xeHVJQ0F0TFcxa0xXSnNkV1V0T1RBd09pQWpNRVEwTjBFeE8xeHVJQ0F0TFcxa0xXSnNkV1V0UVRFd01Eb2dJemd5UWpGR1JqdGNiaUFnTFMxdFpDMWliSFZsTFVFeU1EQTZJQ00wTkRoQlJrWTdYRzRnSUMwdGJXUXRZbXgxWlMxQk5EQXdPaUFqTWprM09VWkdPMXh1SUNBdExXMWtMV0pzZFdVdFFUY3dNRG9nSXpJNU5qSkdSanRjYmx4dUlDQXRMVzFrTFd4cFoyaDBMV0pzZFdVdE5UQTZJQ05GTVVZMVJrVTdYRzRnSUMwdGJXUXRiR2xuYUhRdFlteDFaUzB4TURBNklDTkNNMFUxUmtNN1hHNGdJQzB0YldRdGJHbG5hSFF0WW14MVpTMHlNREE2SUNNNE1VUTBSa0U3WEc0Z0lDMHRiV1F0YkdsbmFIUXRZbXgxWlMwek1EQTZJQ00wUmtNelJqYzdYRzRnSUMwdGJXUXRiR2xuYUhRdFlteDFaUzAwTURBNklDTXlPVUkyUmpZN1hHNGdJQzB0YldRdGJHbG5hSFF0WW14MVpTMDFNREE2SUNNd00wRTVSalE3WEc0Z0lDMHRiV1F0YkdsbmFIUXRZbXgxWlMwMk1EQTZJQ013TXpsQ1JUVTdYRzRnSUMwdGJXUXRiR2xuYUhRdFlteDFaUzAzTURBNklDTXdNamc0UkRFN1hHNGdJQzB0YldRdGJHbG5hSFF0WW14MVpTMDRNREE2SUNNd01qYzNRa1E3WEc0Z0lDMHRiV1F0YkdsbmFIUXRZbXgxWlMwNU1EQTZJQ013TVRVM09VSTdYRzRnSUMwdGJXUXRiR2xuYUhRdFlteDFaUzFCTVRBd09pQWpPREJFT0VaR08xeHVJQ0F0TFcxa0xXeHBaMmgwTFdKc2RXVXRRVEl3TURvZ0l6UXdRelJHUmp0Y2JpQWdMUzF0WkMxc2FXZG9kQzFpYkhWbExVRTBNREE2SUNNd01FSXdSa1k3WEc0Z0lDMHRiV1F0YkdsbmFIUXRZbXgxWlMxQk56QXdPaUFqTURBNU1VVkJPMXh1WEc0Z0lDMHRiV1F0WTNsaGJpMDFNRG9nSTBVd1JqZEdRVHRjYmlBZ0xTMXRaQzFqZVdGdUxURXdNRG9nSTBJeVJVSkdNanRjYmlBZ0xTMXRaQzFqZVdGdUxUSXdNRG9nSXpnd1JFVkZRVHRjYmlBZ0xTMXRaQzFqZVdGdUxUTXdNRG9nSXpSRVJEQkZNVHRjYmlBZ0xTMXRaQzFqZVdGdUxUUXdNRG9nSXpJMlF6WkVRVHRjYmlBZ0xTMXRaQzFqZVdGdUxUVXdNRG9nSXpBd1FrTkVORHRjYmlBZ0xTMXRaQzFqZVdGdUxUWXdNRG9nSXpBd1FVTkRNVHRjYmlBZ0xTMXRaQzFqZVdGdUxUY3dNRG9nSXpBd09UZEJOenRjYmlBZ0xTMXRaQzFqZVdGdUxUZ3dNRG9nSXpBd09ETTRSanRjYmlBZ0xTMXRaQzFqZVdGdUxUa3dNRG9nSXpBd05qQTJORHRjYmlBZ0xTMXRaQzFqZVdGdUxVRXhNREE2SUNNNE5FWkdSa1k3WEc0Z0lDMHRiV1F0WTNsaGJpMUJNakF3T2lBak1UaEdSa1pHTzF4dUlDQXRMVzFrTFdONVlXNHRRVFF3TURvZ0l6QXdSVFZHUmp0Y2JpQWdMUzF0WkMxamVXRnVMVUUzTURBNklDTXdNRUk0UkRRN1hHNWNiaUFnTFMxdFpDMTBaV0ZzTFRVd09pQWpSVEJHTWtZeE8xeHVJQ0F0TFcxa0xYUmxZV3d0TVRBd09pQWpRakpFUmtSQ08xeHVJQ0F0TFcxa0xYUmxZV3d0TWpBd09pQWpPREJEUWtNME8xeHVJQ0F0TFcxa0xYUmxZV3d0TXpBd09pQWpORVJDTmtGRE8xeHVJQ0F0TFcxa0xYUmxZV3d0TkRBd09pQWpNalpCTmpsQk8xeHVJQ0F0TFcxa0xYUmxZV3d0TlRBd09pQWpNREE1TmpnNE8xeHVJQ0F0TFcxa0xYUmxZV3d0TmpBd09pQWpNREE0T1RkQ08xeHVJQ0F0TFcxa0xYUmxZV3d0TnpBd09pQWpNREEzT1RaQ08xeHVJQ0F0TFcxa0xYUmxZV3d0T0RBd09pQWpNREEyT1RWRE8xeHVJQ0F0TFcxa0xYUmxZV3d0T1RBd09pQWpNREEwUkRRd08xeHVJQ0F0TFcxa0xYUmxZV3d0UVRFd01Eb2dJMEUzUmtaRlFqdGNiaUFnTFMxdFpDMTBaV0ZzTFVFeU1EQTZJQ00yTkVaR1JFRTdYRzRnSUMwdGJXUXRkR1ZoYkMxQk5EQXdPaUFqTVVSRk9VSTJPMXh1SUNBdExXMWtMWFJsWVd3dFFUY3dNRG9nSXpBd1FrWkJOVHRjYmx4dUlDQXRMVzFrTFdkeVpXVnVMVFV3T2lBalJUaEdOVVU1TzF4dUlDQXRMVzFrTFdkeVpXVnVMVEV3TURvZ0kwTTRSVFpET1R0Y2JpQWdMUzF0WkMxbmNtVmxiaTB5TURBNklDTkJOVVEyUVRjN1hHNGdJQzB0YldRdFozSmxaVzR0TXpBd09pQWpPREZETnpnME8xeHVJQ0F0TFcxa0xXZHlaV1Z1TFRRd01Eb2dJelkyUWtJMlFUdGNiaUFnTFMxdFpDMW5jbVZsYmkwMU1EQTZJQ00wUTBGR05UQTdYRzRnSUMwdGJXUXRaM0psWlc0dE5qQXdPaUFqTkROQk1EUTNPMXh1SUNBdExXMWtMV2R5WldWdUxUY3dNRG9nSXpNNE9FVXpRenRjYmlBZ0xTMXRaQzFuY21WbGJpMDRNREE2SUNNeVJUZEVNekk3WEc0Z0lDMHRiV1F0WjNKbFpXNHRPVEF3T2lBak1VSTFSVEl3TzF4dUlDQXRMVzFrTFdkeVpXVnVMVUV4TURBNklDTkNPVVkyUTBFN1hHNGdJQzB0YldRdFozSmxaVzR0UVRJd01Eb2dJelk1UmpCQlJUdGNiaUFnTFMxdFpDMW5jbVZsYmkxQk5EQXdPaUFqTURCRk5qYzJPMXh1SUNBdExXMWtMV2R5WldWdUxVRTNNREE2SUNNd01FTTROVE03WEc1Y2JpQWdMUzF0WkMxc2FXZG9kQzFuY21WbGJpMDFNRG9nSTBZeFJqaEZPVHRjYmlBZ0xTMXRaQzFzYVdkb2RDMW5jbVZsYmkweE1EQTZJQ05FUTBWRVF6ZzdYRzRnSUMwdGJXUXRiR2xuYUhRdFozSmxaVzR0TWpBd09pQWpRelZGTVVFMU8xeHVJQ0F0TFcxa0xXeHBaMmgwTFdkeVpXVnVMVE13TURvZ0kwRkZSRFU0TVR0Y2JpQWdMUzF0WkMxc2FXZG9kQzFuY21WbGJpMDBNREE2SUNNNVEwTkROalU3WEc0Z0lDMHRiV1F0YkdsbmFIUXRaM0psWlc0dE5UQXdPaUFqT0VKRE16UkJPMXh1SUNBdExXMWtMV3hwWjJoMExXZHlaV1Z1TFRZd01Eb2dJemREUWpNME1qdGNiaUFnTFMxdFpDMXNhV2RvZEMxbmNtVmxiaTAzTURBNklDTTJPRGxHTXpnN1hHNGdJQzB0YldRdGJHbG5hSFF0WjNKbFpXNHRPREF3T2lBak5UVTRRakpHTzF4dUlDQXRMVzFrTFd4cFoyaDBMV2R5WldWdUxUa3dNRG9nSXpNek5qa3hSVHRjYmlBZ0xTMXRaQzFzYVdkb2RDMW5jbVZsYmkxQk1UQXdPaUFqUTBOR1Jqa3dPMXh1SUNBdExXMWtMV3hwWjJoMExXZHlaV1Z1TFVFeU1EQTZJQ05DTWtaR05UazdYRzRnSUMwdGJXUXRiR2xuYUhRdFozSmxaVzR0UVRRd01Eb2dJemMyUmtZd016dGNiaUFnTFMxdFpDMXNhV2RvZEMxbmNtVmxiaTFCTnpBd09pQWpOalJFUkRFM08xeHVYRzRnSUMwdGJXUXRiR2x0WlMwMU1Eb2dJMFk1UmtKRk56dGNiaUFnTFMxdFpDMXNhVzFsTFRFd01Eb2dJMFl3UmpSRE16dGNiaUFnTFMxdFpDMXNhVzFsTFRJd01Eb2dJMFUyUlVVNVF6dGNiaUFnTFMxdFpDMXNhVzFsTFRNd01Eb2dJMFJEUlRjM05UdGNiaUFnTFMxdFpDMXNhVzFsTFRRd01Eb2dJMFEwUlRFMU56dGNiaUFnTFMxdFpDMXNhVzFsTFRVd01Eb2dJME5FUkVNek9UdGNiaUFnTFMxdFpDMXNhVzFsTFRZd01Eb2dJME13UTBFek16dGNiaUFnTFMxdFpDMXNhVzFsTFRjd01Eb2dJMEZHUWpReVFqdGNiaUFnTFMxdFpDMXNhVzFsTFRnd01Eb2dJemxGT1VReU5EdGNiaUFnTFMxdFpDMXNhVzFsTFRrd01Eb2dJemd5TnpjeE56dGNiaUFnTFMxdFpDMXNhVzFsTFVFeE1EQTZJQ05HTkVaR09ERTdYRzRnSUMwdGJXUXRiR2x0WlMxQk1qQXdPaUFqUlVWR1JqUXhPMXh1SUNBdExXMWtMV3hwYldVdFFUUXdNRG9nSTBNMlJrWXdNRHRjYmlBZ0xTMXRaQzFzYVcxbExVRTNNREE2SUNOQlJVVkJNREE3WEc1Y2JpQWdMUzF0WkMxNVpXeHNiM2N0TlRBNklDTkdSa1pFUlRjN1hHNGdJQzB0YldRdGVXVnNiRzkzTFRFd01Eb2dJMFpHUmpsRE5EdGNiaUFnTFMxdFpDMTVaV3hzYjNjdE1qQXdPaUFqUmtaR05UbEVPMXh1SUNBdExXMWtMWGxsYkd4dmR5MHpNREE2SUNOR1JrWXhOelk3WEc0Z0lDMHRiV1F0ZVdWc2JHOTNMVFF3TURvZ0kwWkdSVVUxT0R0Y2JpQWdMUzF0WkMxNVpXeHNiM2N0TlRBd09pQWpSa1pGUWpOQ08xeHVJQ0F0TFcxa0xYbGxiR3h2ZHkwMk1EQTZJQ05HUkVRNE16VTdYRzRnSUMwdGJXUXRlV1ZzYkc5M0xUY3dNRG9nSTBaQ1F6QXlSRHRjYmlBZ0xTMXRaQzE1Wld4c2IzY3RPREF3T2lBalJqbEJPREkxTzF4dUlDQXRMVzFrTFhsbGJHeHZkeTA1TURBNklDTkdOVGRHTVRjN1hHNGdJQzB0YldRdGVXVnNiRzkzTFVFeE1EQTZJQ05HUmtaR09FUTdYRzRnSUMwdGJXUXRlV1ZzYkc5M0xVRXlNREE2SUNOR1JrWkdNREE3WEc0Z0lDMHRiV1F0ZVdWc2JHOTNMVUUwTURBNklDTkdSa1ZCTURBN1hHNGdJQzB0YldRdGVXVnNiRzkzTFVFM01EQTZJQ05HUmtRMk1EQTdYRzVjYmlBZ0xTMXRaQzFoYldKbGNpMDFNRG9nSTBaR1JqaEZNVHRjYmlBZ0xTMXRaQzFoYldKbGNpMHhNREE2SUNOR1JrVkRRak03WEc0Z0lDMHRiV1F0WVcxaVpYSXRNakF3T2lBalJrWkZNRGd5TzF4dUlDQXRMVzFrTFdGdFltVnlMVE13TURvZ0kwWkdSRFUwUmp0Y2JpQWdMUzF0WkMxaGJXSmxjaTAwTURBNklDTkdSa05CTWpnN1hHNGdJQzB0YldRdFlXMWlaWEl0TlRBd09pQWpSa1pETVRBM08xeHVJQ0F0TFcxa0xXRnRZbVZ5TFRZd01Eb2dJMFpHUWpNd01EdGNiaUFnTFMxdFpDMWhiV0psY2kwM01EQTZJQ05HUmtFd01EQTdYRzRnSUMwdGJXUXRZVzFpWlhJdE9EQXdPaUFqUmtZNFJqQXdPMXh1SUNBdExXMWtMV0Z0WW1WeUxUa3dNRG9nSTBaR05rWXdNRHRjYmlBZ0xTMXRaQzFoYldKbGNpMUJNVEF3T2lBalJrWkZOVGRHTzF4dUlDQXRMVzFrTFdGdFltVnlMVUV5TURBNklDTkdSa1EzTkRBN1hHNGdJQzB0YldRdFlXMWlaWEl0UVRRd01Eb2dJMFpHUXpRd01EdGNiaUFnTFMxdFpDMWhiV0psY2kxQk56QXdPaUFqUmtaQlFqQXdPMXh1WEc0Z0lDMHRiV1F0YjNKaGJtZGxMVFV3T2lBalJrWkdNMFV3TzF4dUlDQXRMVzFrTFc5eVlXNW5aUzB4TURBNklDTkdSa1V3UWpJN1hHNGdJQzB0YldRdGIzSmhibWRsTFRJd01Eb2dJMFpHUTBNNE1EdGNiaUFnTFMxdFpDMXZjbUZ1WjJVdE16QXdPaUFqUmtaQ056UkVPMXh1SUNBdExXMWtMVzl5WVc1blpTMDBNREE2SUNOR1JrRTNNalk3WEc0Z0lDMHRiV1F0YjNKaGJtZGxMVFV3TURvZ0kwWkdPVGd3TUR0Y2JpQWdMUzF0WkMxdmNtRnVaMlV0TmpBd09pQWpSa0k0UXpBd08xeHVJQ0F0TFcxa0xXOXlZVzVuWlMwM01EQTZJQ05HTlRkRE1EQTdYRzRnSUMwdGJXUXRiM0poYm1kbExUZ3dNRG9nSTBWR05rTXdNRHRjYmlBZ0xTMXRaQzF2Y21GdVoyVXRPVEF3T2lBalJUWTFNVEF3TzF4dUlDQXRMVzFrTFc5eVlXNW5aUzFCTVRBd09pQWpSa1pFTVRnd08xeHVJQ0F0TFcxa0xXOXlZVzVuWlMxQk1qQXdPaUFqUmtaQlFqUXdPMXh1SUNBdExXMWtMVzl5WVc1blpTMUJOREF3T2lBalJrWTVNVEF3TzF4dUlDQXRMVzFrTFc5eVlXNW5aUzFCTnpBd09pQWpSa1kyUkRBd08xeHVYRzRnSUMwdGJXUXRaR1ZsY0MxdmNtRnVaMlV0TlRBNklDTkdRa1U1UlRjN1hHNGdJQzB0YldRdFpHVmxjQzF2Y21GdVoyVXRNVEF3T2lBalJrWkRRMEpETzF4dUlDQXRMVzFrTFdSbFpYQXRiM0poYm1kbExUSXdNRG9nSTBaR1FVSTVNVHRjYmlBZ0xTMXRaQzFrWldWd0xXOXlZVzVuWlMwek1EQTZJQ05HUmpoQk5qVTdYRzRnSUMwdGJXUXRaR1ZsY0MxdmNtRnVaMlV0TkRBd09pQWpSa1kzTURRek8xeHVJQ0F0TFcxa0xXUmxaWEF0YjNKaGJtZGxMVFV3TURvZ0kwWkdOVGN5TWp0Y2JpQWdMUzF0WkMxa1pXVndMVzl5WVc1blpTMDJNREE2SUNOR05EVXhNVVU3WEc0Z0lDMHRiV1F0WkdWbGNDMXZjbUZ1WjJVdE56QXdPaUFqUlRZMFFURTVPMXh1SUNBdExXMWtMV1JsWlhBdGIzSmhibWRsTFRnd01Eb2dJMFE0TkRNeE5UdGNiaUFnTFMxdFpDMWtaV1Z3TFc5eVlXNW5aUzA1TURBNklDTkNSak0yTUVNN1hHNGdJQzB0YldRdFpHVmxjQzF2Y21GdVoyVXRRVEV3TURvZ0kwWkdPVVU0TUR0Y2JpQWdMUzF0WkMxa1pXVndMVzl5WVc1blpTMUJNakF3T2lBalJrWTJSVFF3TzF4dUlDQXRMVzFrTFdSbFpYQXRiM0poYm1kbExVRTBNREE2SUNOR1JqTkVNREE3WEc0Z0lDMHRiV1F0WkdWbGNDMXZjbUZ1WjJVdFFUY3dNRG9nSTBSRU1rTXdNRHRjYmx4dUlDQXRMVzFrTFdKeWIzZHVMVFV3T2lBalJVWkZRa1U1TzF4dUlDQXRMVzFrTFdKeWIzZHVMVEV3TURvZ0kwUTNRME5ET0R0Y2JpQWdMUzF0WkMxaWNtOTNiaTB5TURBNklDTkNRMEZCUVRRN1hHNGdJQzB0YldRdFluSnZkMjR0TXpBd09pQWpRVEU0T0RkR08xeHVJQ0F0TFcxa0xXSnliM2R1TFRRd01Eb2dJemhFTmtVMk16dGNiaUFnTFMxdFpDMWljbTkzYmkwMU1EQTZJQ00zT1RVMU5EZzdYRzRnSUMwdGJXUXRZbkp2ZDI0dE5qQXdPaUFqTmtRMFF6UXhPMXh1SUNBdExXMWtMV0p5YjNkdUxUY3dNRG9nSXpWRU5EQXpOenRjYmlBZ0xTMXRaQzFpY205M2JpMDRNREE2SUNNMFJUTTBNa1U3WEc0Z0lDMHRiV1F0WW5KdmQyNHRPVEF3T2lBak0wVXlOekl6TzF4dVhHNGdJQzB0YldRdFozSmxlUzAxTURvZ0kwWkJSa0ZHUVR0Y2JpQWdMUzF0WkMxbmNtVjVMVEV3TURvZ0kwWTFSalZHTlR0Y2JpQWdMUzF0WkMxbmNtVjVMVEl3TURvZ0kwVkZSVVZGUlR0Y2JpQWdMUzF0WkMxbmNtVjVMVE13TURvZ0kwVXdSVEJGTUR0Y2JpQWdMUzF0WkMxbmNtVjVMVFF3TURvZ0kwSkVRa1JDUkR0Y2JpQWdMUzF0WkMxbmNtVjVMVFV3TURvZ0l6bEZPVVU1UlR0Y2JpQWdMUzF0WkMxbmNtVjVMVFl3TURvZ0l6YzFOelUzTlR0Y2JpQWdMUzF0WkMxbmNtVjVMVGN3TURvZ0l6WXhOakUyTVR0Y2JpQWdMUzF0WkMxbmNtVjVMVGd3TURvZ0l6UXlOREkwTWp0Y2JpQWdMUzF0WkMxbmNtVjVMVGt3TURvZ0l6SXhNakV5TVR0Y2JseHVJQ0F0TFcxa0xXSnNkV1V0WjNKbGVTMDFNRG9nSTBWRFJVWkdNVHRjYmlBZ0xTMXRaQzFpYkhWbExXZHlaWGt0TVRBd09pQWpRMFpFT0VSRE8xeHVJQ0F0TFcxa0xXSnNkV1V0WjNKbGVTMHlNREE2SUNOQ01FSkZRelU3WEc0Z0lDMHRiV1F0WW14MVpTMW5jbVY1TFRNd01Eb2dJemt3UVRSQlJUdGNiaUFnTFMxdFpDMWliSFZsTFdkeVpYa3ROREF3T2lBak56ZzVNRGxETzF4dUlDQXRMVzFrTFdKc2RXVXRaM0psZVMwMU1EQTZJQ00yTURkRU9FSTdYRzRnSUMwdGJXUXRZbXgxWlMxbmNtVjVMVFl3TURvZ0l6VTBOa1UzUVR0Y2JpQWdMUzF0WkMxaWJIVmxMV2R5WlhrdE56QXdPaUFqTkRVMVFUWTBPMXh1SUNBdExXMWtMV0pzZFdVdFozSmxlUzA0TURBNklDTXpOelEzTkVZN1hHNGdJQzB0YldRdFlteDFaUzFuY21WNUxUa3dNRG9nSXpJMk16SXpPRHRjYm4waUxDSXZLaUJEYjNCNWNtbG5hSFFnS0dNcElFcDFjSGwwWlhJZ1JHVjJaV3h2Y0cxbGJuUWdWR1ZoYlM1Y2JpQXFJRVJwYzNSeWFXSjFkR1ZrSUhWdVpHVnlJSFJvWlNCMFpYSnRjeUJ2WmlCMGFHVWdUVzlrYVdacFpXUWdRbE5FSUV4cFkyVnVjMlV1WEc0Z0tpOWNibHh1THlwY2JpQXFJRmRsSUdGemMzVnRaU0IwYUdGMElIUm9aU0JEVTFNZ2RtRnlhV0ZpYkdWeklHbHVYRzRnS2lCb2RIUndjem92TDJkcGRHaDFZaTVqYjIwdmFuVndlWFJsY214aFlpOXFkWEI1ZEdWeWJHRmlMMkpzYjJJdmJXRnpkR1Z5TDNOeVl5OWtaV1poZFd4MExYUm9aVzFsTDNaaGNtbGhZbXhsY3k1amMzTmNiaUFxSUdoaGRtVWdZbVZsYmlCa1pXWnBibVZrTGx4dUlDb3ZYRzVjYmtCcGJYQnZjblFnWENJdUwzQm9iM053YUc5eUxtTnpjMXdpTzF4dVhHNDZjbTl2ZENCN1hHNGdJQ0FnTFMxcWNDMTNhV1JuWlhSekxXTnZiRzl5T2lCMllYSW9MUzFxY0MxamIyNTBaVzUwTFdadmJuUXRZMjlzYjNJeEtUdGNiaUFnSUNBdExXcHdMWGRwWkdkbGRITXRiR0ZpWld3dFkyOXNiM0k2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10WTI5c2IzSXBPMXh1SUNBZ0lDMHRhbkF0ZDJsa1oyVjBjeTF5WldGa2IzVjBMV052Ykc5eU9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXTnZiRzl5S1R0Y2JpQWdJQ0F0TFdwd0xYZHBaR2RsZEhNdFptOXVkQzF6YVhwbE9pQjJZWElvTFMxcWNDMTFhUzFtYjI1MExYTnBlbVV4S1R0Y2JpQWdJQ0F0TFdwd0xYZHBaR2RsZEhNdGJXRnlaMmx1T2lBeWNIZzdYRzRnSUNBZ0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMW9aV2xuYUhRNklESTRjSGc3WEc0Z0lDQWdMUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzEzYVdSMGFEb2dNekF3Y0hnN1hHNGdJQ0FnTFMxcWNDMTNhV1JuWlhSekxXbHViR2x1WlMxM2FXUjBhQzF6YUc5eWREb2dZMkZzWXloMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzEzYVdSMGFDa2dMeUF5SUMwZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxdFlYSm5hVzRwS1R0Y2JpQWdJQ0F0TFdwd0xYZHBaR2RsZEhNdGFXNXNhVzVsTFhkcFpIUm9MWFJwYm5rNklHTmhiR01vZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRkMmxrZEdndGMyaHZjblFwSUM4Z01pQXRJSFpoY2lndExXcHdMWGRwWkdkbGRITXRiV0Z5WjJsdUtTazdYRzRnSUNBZ0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMXRZWEpuYVc0NklEUndlRHNnTHlvZ2JXRnlaMmx1SUdKbGRIZGxaVzRnYVc1c2FXNWxJR1ZzWlcxbGJuUnpJQ292WEc0Z0lDQWdMUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzFzWVdKbGJDMTNhV1IwYURvZ09EQndlRHRjYmlBZ0lDQXRMV3B3TFhkcFpHZGxkSE10WW05eVpHVnlMWGRwWkhSb09pQjJZWElvTFMxcWNDMWliM0prWlhJdGQybGtkR2dwTzF4dUlDQWdJQzB0YW5BdGQybGtaMlYwY3kxMlpYSjBhV05oYkMxb1pXbG5hSFE2SURJd01IQjRPMXh1SUNBZ0lDMHRhbkF0ZDJsa1oyVjBjeTFvYjNKcGVtOXVkR0ZzTFhSaFlpMW9aV2xuYUhRNklESTBjSGc3WEc0Z0lDQWdMUzFxY0MxM2FXUm5aWFJ6TFdodmNtbDZiMjUwWVd3dGRHRmlMWGRwWkhSb09pQXhORFJ3ZUR0Y2JpQWdJQ0F0TFdwd0xYZHBaR2RsZEhNdGFHOXlhWHB2Ym5SaGJDMTBZV0l0ZEc5d0xXSnZjbVJsY2pvZ01uQjRPMXh1SUNBZ0lDMHRhbkF0ZDJsa1oyVjBjeTF3Y205bmNtVnpjeTEwYUdsamEyNWxjM002SURJd2NIZzdYRzRnSUNBZ0xTMXFjQzEzYVdSblpYUnpMV052Ym5SaGFXNWxjaTF3WVdSa2FXNW5PaUF4TlhCNE8xeHVJQ0FnSUMwdGFuQXRkMmxrWjJWMGN5MXBibkIxZEMxd1lXUmthVzVuT2lBMGNIZzdYRzRnSUNBZ0xTMXFjQzEzYVdSblpYUnpMWEpoWkdsdkxXbDBaVzB0YUdWcFoyaDBMV0ZrYW5WemRHMWxiblE2SURod2VEdGNiaUFnSUNBdExXcHdMWGRwWkdkbGRITXRjbUZrYVc4dGFYUmxiUzFvWldsbmFIUTZJR05oYkdNb2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJteHBibVV0YUdWcFoyaDBLU0F0SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10Y21Ga2FXOHRhWFJsYlMxb1pXbG5hSFF0WVdScWRYTjBiV1Z1ZENrcE8xeHVJQ0FnSUMwdGFuQXRkMmxrWjJWMGN5MXpiR2xrWlhJdGRISmhZMnN0ZEdocFkydHVaWE56T2lBMGNIZzdYRzRnSUNBZ0xTMXFjQzEzYVdSblpYUnpMWE5zYVdSbGNpMWliM0prWlhJdGQybGtkR2c2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10WW05eVpHVnlMWGRwWkhSb0tUdGNiaUFnSUNBdExXcHdMWGRwWkdkbGRITXRjMnhwWkdWeUxXaGhibVJzWlMxemFYcGxPaUF4Tm5CNE8xeHVJQ0FnSUMwdGFuQXRkMmxrWjJWMGN5MXpiR2xrWlhJdGFHRnVaR3hsTFdKdmNtUmxjaTFqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRZbTl5WkdWeUxXTnZiRzl5TVNrN1hHNGdJQ0FnTFMxcWNDMTNhV1JuWlhSekxYTnNhV1JsY2kxb1lXNWtiR1V0WW1GamEyZHliM1Z1WkMxamIyeHZjam9nZG1GeUtDMHRhbkF0YkdGNWIzVjBMV052Ykc5eU1TazdYRzRnSUNBZ0xTMXFjQzEzYVdSblpYUnpMWE5zYVdSbGNpMWhZM1JwZG1VdGFHRnVaR3hsTFdOdmJHOXlPaUIyWVhJb0xTMXFjQzFpY21GdVpDMWpiMnh2Y2pFcE8xeHVJQ0FnSUMwdGFuQXRkMmxrWjJWMGN5MXRaVzUxTFdsMFpXMHRhR1ZwWjJoME9pQXlOSEI0TzF4dUlDQWdJQzB0YW5BdGQybGtaMlYwY3kxa2NtOXdaRzkzYmkxaGNuSnZkem9nZFhKc0tGd2laR0YwWVRwcGJXRm5aUzl6ZG1jcmVHMXNPMkpoYzJVMk5DeFFSRGswWWxkM1oyUnRWbmxqTW14Mlltb3dhVTFUTkhkSmFVSnNZbTFPZGxwSGJIVmFlakJwWkZoU2JVeFVaMmxRZWpSTFVFTkZkRXhUUWtoYVZ6VnNZMjFHTUdJelNUWkpSVVpyWWpKS2JFbEZiSE5pU0ZaNlpFaEthR1JIT1hsSlJFVTFUR3BKZFUxVGQyZFZNVnBJU1VWV05HTkhPWGxrUTBKUllraFdia3hWYkhWSlF6Um5WVEZhU0VsR1dteGpiazV3WWpJME5rbEVXWFZOUkVGblVXNVdjR0pIVVdkTlEydG5TVU13ZEZCbmJ6aGpNMXB1U1VoYWJHTnVUbkJpTWpRNVNXcEZkVTFUU1dkaFYxRTVTV3Q0YUdWWFZubFlla1ZwU1Vob2RHSkhOWHBRVTBwdlpFaFNkMDlwT0haa00yUXpURzVqZWt4dE9YbGFlVGg1VFVSQmQwd3pUakphZVVsblpVY3hjMkp1VFRabFIzaHdZbTF6T1VsdGFEQmtTRUUyVEhrNU0yUXpZM1ZrZWsxMVlqTktia3g2UlRWUFZHdDJaVWQ0Y0dKdGMybEpTR2M1U1dwQ2QyVkRTV2RsVkRCcFRVaENORWxuYjBwSlNGcHdXbGhrUTJJelp6bEpha0ZuVFVOQmVFOURRWGhQUTBsbll6TlNOV0pIVlRsSmJWWjFXVmRLYzFwVE1XbFpWMDV5V2pOS2RtUlhOV3RQYlRWc1pIbEJkMGxFUVdkTlZHZG5UVlJuTjBscFFqUmlWM2MyWXpOQ2FGa3lWVGxKYmtKNVdsaE9iR051V214SmFqUkxVRWhPTUdWWGVHeEpTRkkxWTBkVk9VbHVVbXhsU0ZGMldUTk9la2xxTkV0RFV6VjZaRVJDTjFwdGJITmlSSEIxWWpJMWJFOHpNRXRRUXpsNlpFaHNjMXBVTkV0UVNFSm9aRWRuWjFwRU1HbFVWRlYxVFdsM01VeHFiRTFQVTNjMVRHcGtjMDE1TkRSTVZFMTFUMGQzZUV4cVNYTk5VelI1WWtNd01FeHFhM05PVjNkMFRrTTBOVXhVVmsxT1V6UjVURVJWZFU5WWIybE1lalJMVUVoQ2FHUkhaMmRaTW5ob1l6Tk5PVWx1VGpCTlEwbG5Xa1F3YVZSVVFYUk5RelF5WVVSRk5HUnFSVFJUUkVKWFRGUkJkVTV1YjJsTWVqUkxVRU01ZW1SdFl5dERaMXdpS1R0Y2JpQWdJQ0F0TFdwd0xYZHBaR2RsZEhNdGFXNXdkWFF0WTI5c2IzSTZJSFpoY2lndExXcHdMWFZwTFdadmJuUXRZMjlzYjNJeEtUdGNiaUFnSUNBdExXcHdMWGRwWkdkbGRITXRhVzV3ZFhRdFltRmphMmR5YjNWdVpDMWpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGJHRjViM1YwTFdOdmJHOXlNU2s3WEc0Z0lDQWdMUzFxY0MxM2FXUm5aWFJ6TFdsdWNIVjBMV0p2Y21SbGNpMWpiMnh2Y2pvZ2RtRnlLQzB0YW5BdFltOXlaR1Z5TFdOdmJHOXlNU2s3WEc0Z0lDQWdMUzFxY0MxM2FXUm5aWFJ6TFdsdWNIVjBMV1p2WTNWekxXSnZjbVJsY2kxamIyeHZjam9nZG1GeUtDMHRhbkF0WW5KaGJtUXRZMjlzYjNJeUtUdGNiaUFnSUNBdExXcHdMWGRwWkdkbGRITXRhVzV3ZFhRdFltOXlaR1Z5TFhkcFpIUm9PaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV0p2Y21SbGNpMTNhV1IwYUNrN1hHNGdJQ0FnTFMxcWNDMTNhV1JuWlhSekxXUnBjMkZpYkdWa0xXOXdZV05wZEhrNklEQXVOanRjYmx4dUlDQWdJQzhxSUVaeWIyMGdUV0YwWlhKcFlXd2dSR1Z6YVdkdUlFeHBkR1VnS2k5Y2JpQWdJQ0F0TFcxa0xYTm9ZV1J2ZHkxclpYa3RkVzFpY21FdGIzQmhZMmwwZVRvZ01DNHlPMXh1SUNBZ0lDMHRiV1F0YzJoaFpHOTNMV3RsZVMxd1pXNTFiV0p5WVMxdmNHRmphWFI1T2lBd0xqRTBPMXh1SUNBZ0lDMHRiV1F0YzJoaFpHOTNMV0Z0WW1sbGJuUXRjMmhoWkc5M0xXOXdZV05wZEhrNklEQXVNVEk3WEc1OVhHNWNiaTVxZFhCNWRHVnlMWGRwWkdkbGRITWdlMXh1SUNBZ0lHMWhjbWRwYmpvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxdFlYSm5hVzRwTzF4dUlDQWdJR0p2ZUMxemFYcHBibWM2SUdKdmNtUmxjaTFpYjNnN1hHNGdJQ0FnWTI5c2IzSTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRZMjlzYjNJcE8xeHVJQ0FnSUc5MlpYSm1iRzkzT2lCMmFYTnBZbXhsTzF4dWZWeHVYRzR1YW5Wd2VYUmxjaTEzYVdSblpYUnpMbXAxY0hsMFpYSXRkMmxrWjJWMGN5MWthWE5qYjI1dVpXTjBaV1E2T21KbFptOXlaU0I3WEc0Z0lDQWdiR2x1WlMxb1pXbG5hSFE2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMV2hsYVdkb2RDazdYRzRnSUNBZ2FHVnBaMmgwT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzFvWldsbmFIUXBPMXh1ZlZ4dVhHNHVhbkF0VDNWMGNIVjBMWEpsYzNWc2RDQStJQzVxZFhCNWRHVnlMWGRwWkdkbGRITWdlMXh1SUNBZ0lHMWhjbWRwYmkxc1pXWjBPaUF3TzF4dUlDQWdJRzFoY21kcGJpMXlhV2RvZERvZ01EdGNibjFjYmx4dUx5b2dkbUp2ZUNCaGJtUWdhR0p2ZUNBcUwxeHVYRzR1ZDJsa1oyVjBMV2x1YkdsdVpTMW9ZbTk0SUh0Y2JpQWdJQ0F2S2lCSWIzSnBlbTl1ZEdGc0lIZHBaR2RsZEhNZ0tpOWNiaUFnSUNCaWIzZ3RjMmw2YVc1bk9pQmliM0prWlhJdFltOTRPMXh1SUNBZ0lHUnBjM0JzWVhrNklHWnNaWGc3WEc0Z0lDQWdabXhsZUMxa2FYSmxZM1JwYjI0NklISnZkenRjYmlBZ0lDQmhiR2xuYmkxcGRHVnRjem9nWW1GelpXeHBibVU3WEc1OVhHNWNiaTUzYVdSblpYUXRhVzVzYVc1bExYWmliM2dnZTF4dUlDQWdJQzhxSUZabGNuUnBZMkZzSUZkcFpHZGxkSE1nS2k5Y2JpQWdJQ0JpYjNndGMybDZhVzVuT2lCaWIzSmtaWEl0WW05NE8xeHVJQ0FnSUdScGMzQnNZWGs2SUdac1pYZzdYRzRnSUNBZ1pteGxlQzFrYVhKbFkzUnBiMjQ2SUdOdmJIVnRianRjYmlBZ0lDQmhiR2xuYmkxcGRHVnRjem9nWTJWdWRHVnlPMXh1ZlZ4dVhHNHVkMmxrWjJWMExXSnZlQ0I3WEc0Z0lDQWdZbTk0TFhOcGVtbHVaem9nWW05eVpHVnlMV0p2ZUR0Y2JpQWdJQ0JrYVhOd2JHRjVPaUJtYkdWNE8xeHVJQ0FnSUcxaGNtZHBiam9nTUR0Y2JpQWdJQ0J2ZG1WeVpteHZkem9nWVhWMGJ6dGNibjFjYmx4dUxuZHBaR2RsZEMxbmNtbGtZbTk0SUh0Y2JpQWdJQ0JpYjNndGMybDZhVzVuT2lCaWIzSmtaWEl0WW05NE8xeHVJQ0FnSUdScGMzQnNZWGs2SUdkeWFXUTdYRzRnSUNBZ2JXRnlaMmx1T2lBd08xeHVJQ0FnSUc5MlpYSm1iRzkzT2lCaGRYUnZPMXh1ZlZ4dVhHNHVkMmxrWjJWMExXaGliM2dnZTF4dUlDQWdJR1pzWlhndFpHbHlaV04wYVc5dU9pQnliM2M3WEc1OVhHNWNiaTUzYVdSblpYUXRkbUp2ZUNCN1hHNGdJQ0FnWm14bGVDMWthWEpsWTNScGIyNDZJR052YkhWdGJqdGNibjFjYmx4dUx5b2dSMlZ1WlhKaGJDQkNkWFIwYjI0Z1UzUjViR2x1WnlBcUwxeHVYRzR1YW5Wd2VYUmxjaTFpZFhSMGIyNGdlMXh1SUNBZ0lIQmhaR1JwYm1jdGJHVm1kRG9nTVRCd2VEdGNiaUFnSUNCd1lXUmthVzVuTFhKcFoyaDBPaUF4TUhCNE8xeHVJQ0FnSUhCaFpHUnBibWN0ZEc5d09pQXdjSGc3WEc0Z0lDQWdjR0ZrWkdsdVp5MWliM1IwYjIwNklEQndlRHRjYmlBZ0lDQmthWE53YkdGNU9pQnBibXhwYm1VdFlteHZZMnM3WEc0Z0lDQWdkMmhwZEdVdGMzQmhZMlU2SUc1dmQzSmhjRHRjYmlBZ0lDQnZkbVZ5Wm14dmR6b2dhR2xrWkdWdU8xeHVJQ0FnSUhSbGVIUXRiM1psY21ac2IzYzZJR1ZzYkdsd2MybHpPMXh1SUNBZ0lIUmxlSFF0WVd4cFoyNDZJR05sYm5SbGNqdGNiaUFnSUNCbWIyNTBMWE5wZW1VNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdFptOXVkQzF6YVhwbEtUdGNiaUFnSUNCamRYSnpiM0k2SUhCdmFXNTBaWEk3WEc1Y2JpQWdJQ0JvWldsbmFIUTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRhVzVzYVc1bExXaGxhV2RvZENrN1hHNGdJQ0FnWW05eVpHVnlPaUF3Y0hnZ2MyOXNhV1E3WEc0Z0lDQWdiR2x1WlMxb1pXbG5hSFE2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMV2hsYVdkb2RDazdYRzRnSUNBZ1ltOTRMWE5vWVdSdmR6b2dibTl1WlR0Y2JseHVJQ0FnSUdOdmJHOXlPaUIyWVhJb0xTMXFjQzExYVMxbWIyNTBMV052Ykc5eU1TazdYRzRnSUNBZ1ltRmphMmR5YjNWdVpDMWpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGJHRjViM1YwTFdOdmJHOXlNaWs3WEc0Z0lDQWdZbTl5WkdWeUxXTnZiRzl5T2lCMllYSW9MUzFxY0MxaWIzSmtaWEl0WTI5c2IzSXlLVHRjYmlBZ0lDQmliM0prWlhJNklHNXZibVU3WEc1OVhHNWNiaTVxZFhCNWRHVnlMV0oxZEhSdmJpQnBMbVpoSUh0Y2JpQWdJQ0J0WVhKbmFXNHRjbWxuYUhRNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXNhVzVsTFcxaGNtZHBiaWs3WEc0Z0lDQWdjRzlwYm5SbGNpMWxkbVZ1ZEhNNklHNXZibVU3WEc1OVhHNWNiaTVxZFhCNWRHVnlMV0oxZEhSdmJqcGxiWEIwZVRwaVpXWnZjbVVnZTF4dUlDQWdJR052Ym5SbGJuUTZJRndpWEZ3eU1EQmlYQ0k3SUM4cUlIcGxjbTh0ZDJsa2RHZ2djM0JoWTJVZ0tpOWNibjFjYmx4dUxtcDFjSGwwWlhJdGQybGtaMlYwY3k1cWRYQjVkR1Z5TFdKMWRIUnZianBrYVhOaFlteGxaQ0I3WEc0Z0lDQWdiM0JoWTJsMGVUb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MWthWE5oWW14bFpDMXZjR0ZqYVhSNUtUdGNibjFjYmx4dUxtcDFjSGwwWlhJdFluVjBkRzl1SUdrdVptRXVZMlZ1ZEdWeUlIdGNiaUFnSUNCdFlYSm5hVzR0Y21sbmFIUTZJREE3WEc1OVhHNWNiaTVxZFhCNWRHVnlMV0oxZEhSdmJqcG9iM1psY2pwbGJtRmliR1ZrTENBdWFuVndlWFJsY2kxaWRYUjBiMjQ2Wm05amRYTTZaVzVoWW14bFpDQjdYRzRnSUNBZ0x5b2dUVVFnVEdsMFpTQXlaSEFnYzJoaFpHOTNJQ292WEc0Z0lDQWdZbTk0TFhOb1lXUnZkem9nTUNBeWNIZ2dNbkI0SURBZ2NtZGlZU2d3TENBd0xDQXdMQ0IyWVhJb0xTMXRaQzF6YUdGa2IzY3RhMlY1TFhCbGJuVnRZbkpoTFc5d1lXTnBkSGtwS1N4Y2JpQWdJQ0FnSUNBZ0lDQWdJQ0FnSUNBd0lETndlQ0F4Y0hnZ0xUSndlQ0J5WjJKaEtEQXNJREFzSURBc0lIWmhjaWd0TFcxa0xYTm9ZV1J2ZHkxclpYa3RkVzFpY21FdGIzQmhZMmwwZVNrcExGeHVJQ0FnSUNBZ0lDQWdJQ0FnSUNBZ0lEQWdNWEI0SURWd2VDQXdJSEpuWW1Fb01Dd2dNQ3dnTUN3Z2RtRnlLQzB0YldRdGMyaGhaRzkzTFdGdFltbGxiblF0YzJoaFpHOTNMVzl3WVdOcGRIa3BLVHRjYm4xY2JseHVMbXAxY0hsMFpYSXRZblYwZEc5dU9tRmpkR2wyWlN3Z0xtcDFjSGwwWlhJdFluVjBkRzl1TG0xdlpDMWhZM1JwZG1VZ2UxeHVJQ0FnSUM4cUlFMUVJRXhwZEdVZ05HUndJSE5vWVdSdmR5QXFMMXh1SUNBZ0lHSnZlQzF6YUdGa2IzYzZJREFnTkhCNElEVndlQ0F3SUhKblltRW9NQ3dnTUN3Z01Dd2dkbUZ5S0MwdGJXUXRjMmhoWkc5M0xXdGxlUzF3Wlc1MWJXSnlZUzF2Y0dGamFYUjVLU2tzWEc0Z0lDQWdJQ0FnSUNBZ0lDQWdJQ0FnTUNBeGNIZ2dNVEJ3ZUNBd0lISm5ZbUVvTUN3Z01Dd2dNQ3dnZG1GeUtDMHRiV1F0YzJoaFpHOTNMV0Z0WW1sbGJuUXRjMmhoWkc5M0xXOXdZV05wZEhrcEtTeGNiaUFnSUNBZ0lDQWdJQ0FnSUNBZ0lDQXdJREp3ZUNBMGNIZ2dMVEZ3ZUNCeVoySmhLREFzSURBc0lEQXNJSFpoY2lndExXMWtMWE5vWVdSdmR5MXJaWGt0ZFcxaWNtRXRiM0JoWTJsMGVTa3BPMXh1SUNBZ0lHTnZiRzl5T2lCMllYSW9MUzFxY0MxMWFTMW1iMjUwTFdOdmJHOXlNU2s3WEc0Z0lDQWdZbUZqYTJkeWIzVnVaQzFqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRiR0Y1YjNWMExXTnZiRzl5TXlrN1hHNTlYRzVjYmk1cWRYQjVkR1Z5TFdKMWRIUnZianBtYjJOMWN6cGxibUZpYkdWa0lIdGNiaUFnSUNCdmRYUnNhVzVsT2lBeGNIZ2djMjlzYVdRZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJuQjFkQzFtYjJOMWN5MWliM0prWlhJdFkyOXNiM0lwTzF4dWZWeHVYRzR2S2lCQ2RYUjBiMjRnWENKUWNtbHRZWEo1WENJZ1UzUjViR2x1WnlBcUwxeHVYRzR1YW5Wd2VYUmxjaTFpZFhSMGIyNHViVzlrTFhCeWFXMWhjbmtnZTF4dUlDQWdJR052Ykc5eU9pQjJZWElvTFMxcWNDMXBiblpsY25ObExYVnBMV1p2Ym5RdFkyOXNiM0l4S1R0Y2JpQWdJQ0JpWVdOclozSnZkVzVrTFdOdmJHOXlPaUIyWVhJb0xTMXFjQzFpY21GdVpDMWpiMnh2Y2pFcE8xeHVmVnh1WEc0dWFuVndlWFJsY2kxaWRYUjBiMjR1Ylc5a0xYQnlhVzFoY25rdWJXOWtMV0ZqZEdsMlpTQjdYRzRnSUNBZ1kyOXNiM0k2SUhaaGNpZ3RMV3B3TFdsdWRtVnljMlV0ZFdrdFptOXVkQzFqYjJ4dmNqQXBPMXh1SUNBZ0lHSmhZMnRuY205MWJtUXRZMjlzYjNJNklIWmhjaWd0TFdwd0xXSnlZVzVrTFdOdmJHOXlNQ2s3WEc1OVhHNWNiaTVxZFhCNWRHVnlMV0oxZEhSdmJpNXRiMlF0Y0hKcGJXRnllVHBoWTNScGRtVWdlMXh1SUNBZ0lHTnZiRzl5T2lCMllYSW9MUzFxY0MxcGJuWmxjbk5sTFhWcExXWnZiblF0WTI5c2IzSXdLVHRjYmlBZ0lDQmlZV05yWjNKdmRXNWtMV052Ykc5eU9pQjJZWElvTFMxcWNDMWljbUZ1WkMxamIyeHZjakFwTzF4dWZWeHVYRzR2S2lCQ2RYUjBiMjRnWENKVGRXTmpaWE56WENJZ1UzUjViR2x1WnlBcUwxeHVYRzR1YW5Wd2VYUmxjaTFpZFhSMGIyNHViVzlrTFhOMVkyTmxjM01nZTF4dUlDQWdJR052Ykc5eU9pQjJZWElvTFMxcWNDMXBiblpsY25ObExYVnBMV1p2Ym5RdFkyOXNiM0l4S1R0Y2JpQWdJQ0JpWVdOclozSnZkVzVrTFdOdmJHOXlPaUIyWVhJb0xTMXFjQzF6ZFdOalpYTnpMV052Ykc5eU1TazdYRzU5WEc1Y2JpNXFkWEI1ZEdWeUxXSjFkSFJ2Ymk1dGIyUXRjM1ZqWTJWemN5NXRiMlF0WVdOMGFYWmxJSHRjYmlBZ0lDQmpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGFXNTJaWEp6WlMxMWFTMW1iMjUwTFdOdmJHOXlNQ2s3WEc0Z0lDQWdZbUZqYTJkeWIzVnVaQzFqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRjM1ZqWTJWemN5MWpiMnh2Y2pBcE8xeHVJSDFjYmx4dUxtcDFjSGwwWlhJdFluVjBkRzl1TG0xdlpDMXpkV05qWlhOek9tRmpkR2wyWlNCN1hHNGdJQ0FnWTI5c2IzSTZJSFpoY2lndExXcHdMV2x1ZG1WeWMyVXRkV2t0Wm05dWRDMWpiMnh2Y2pBcE8xeHVJQ0FnSUdKaFkydG5jbTkxYm1RdFkyOXNiM0k2SUhaaGNpZ3RMV3B3TFhOMVkyTmxjM010WTI5c2IzSXdLVHRjYmlCOVhHNWNiaUF2S2lCQ2RYUjBiMjRnWENKSmJtWnZYQ0lnVTNSNWJHbHVaeUFxTDF4dVhHNHVhblZ3ZVhSbGNpMWlkWFIwYjI0dWJXOWtMV2x1Wm04Z2UxeHVJQ0FnSUdOdmJHOXlPaUIyWVhJb0xTMXFjQzFwYm5abGNuTmxMWFZwTFdadmJuUXRZMjlzYjNJeEtUdGNiaUFnSUNCaVlXTnJaM0p2ZFc1a0xXTnZiRzl5T2lCMllYSW9MUzFxY0MxcGJtWnZMV052Ykc5eU1TazdYRzU5WEc1Y2JpNXFkWEI1ZEdWeUxXSjFkSFJ2Ymk1dGIyUXRhVzVtYnk1dGIyUXRZV04wYVhabElIdGNiaUFnSUNCamIyeHZjam9nZG1GeUtDMHRhbkF0YVc1MlpYSnpaUzExYVMxbWIyNTBMV052Ykc5eU1DazdYRzRnSUNBZ1ltRmphMmR5YjNWdVpDMWpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGFXNW1ieTFqYjJ4dmNqQXBPMXh1ZlZ4dVhHNHVhblZ3ZVhSbGNpMWlkWFIwYjI0dWJXOWtMV2x1Wm04NllXTjBhWFpsSUh0Y2JpQWdJQ0JqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRhVzUyWlhKelpTMTFhUzFtYjI1MExXTnZiRzl5TUNrN1hHNGdJQ0FnWW1GamEyZHliM1Z1WkMxamIyeHZjam9nZG1GeUtDMHRhbkF0YVc1bWJ5MWpiMnh2Y2pBcE8xeHVmVnh1WEc0dktpQkNkWFIwYjI0Z1hDSlhZWEp1YVc1blhDSWdVM1I1YkdsdVp5QXFMMXh1WEc0dWFuVndlWFJsY2kxaWRYUjBiMjR1Ylc5a0xYZGhjbTVwYm1jZ2UxeHVJQ0FnSUdOdmJHOXlPaUIyWVhJb0xTMXFjQzFwYm5abGNuTmxMWFZwTFdadmJuUXRZMjlzYjNJeEtUdGNiaUFnSUNCaVlXTnJaM0p2ZFc1a0xXTnZiRzl5T2lCMllYSW9MUzFxY0MxM1lYSnVMV052Ykc5eU1TazdYRzU5WEc1Y2JpNXFkWEI1ZEdWeUxXSjFkSFJ2Ymk1dGIyUXRkMkZ5Ym1sdVp5NXRiMlF0WVdOMGFYWmxJSHRjYmlBZ0lDQmpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGFXNTJaWEp6WlMxMWFTMW1iMjUwTFdOdmJHOXlNQ2s3WEc0Z0lDQWdZbUZqYTJkeWIzVnVaQzFqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRkMkZ5YmkxamIyeHZjakFwTzF4dWZWeHVYRzR1YW5Wd2VYUmxjaTFpZFhSMGIyNHViVzlrTFhkaGNtNXBibWM2WVdOMGFYWmxJSHRjYmlBZ0lDQmpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGFXNTJaWEp6WlMxMWFTMW1iMjUwTFdOdmJHOXlNQ2s3WEc0Z0lDQWdZbUZqYTJkeWIzVnVaQzFqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRkMkZ5YmkxamIyeHZjakFwTzF4dWZWeHVYRzR2S2lCQ2RYUjBiMjRnWENKRVlXNW5aWEpjSWlCVGRIbHNhVzVuSUNvdlhHNWNiaTVxZFhCNWRHVnlMV0oxZEhSdmJpNXRiMlF0WkdGdVoyVnlJSHRjYmlBZ0lDQmpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGFXNTJaWEp6WlMxMWFTMW1iMjUwTFdOdmJHOXlNU2s3WEc0Z0lDQWdZbUZqYTJkeWIzVnVaQzFqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRaWEp5YjNJdFkyOXNiM0l4S1R0Y2JuMWNibHh1TG1wMWNIbDBaWEl0WW5WMGRHOXVMbTF2WkMxa1lXNW5aWEl1Ylc5a0xXRmpkR2wyWlNCN1hHNGdJQ0FnWTI5c2IzSTZJSFpoY2lndExXcHdMV2x1ZG1WeWMyVXRkV2t0Wm05dWRDMWpiMnh2Y2pBcE8xeHVJQ0FnSUdKaFkydG5jbTkxYm1RdFkyOXNiM0k2SUhaaGNpZ3RMV3B3TFdWeWNtOXlMV052Ykc5eU1DazdYRzU5WEc1Y2JpNXFkWEI1ZEdWeUxXSjFkSFJ2Ymk1dGIyUXRaR0Z1WjJWeU9tRmpkR2wyWlNCN1hHNGdJQ0FnWTI5c2IzSTZJSFpoY2lndExXcHdMV2x1ZG1WeWMyVXRkV2t0Wm05dWRDMWpiMnh2Y2pBcE8xeHVJQ0FnSUdKaFkydG5jbTkxYm1RdFkyOXNiM0k2SUhaaGNpZ3RMV3B3TFdWeWNtOXlMV052Ykc5eU1DazdYRzU5WEc1Y2JpOHFJRmRwWkdkbGRDQkNkWFIwYjI0cUwxeHVYRzR1ZDJsa1oyVjBMV0oxZEhSdmJpd2dMbmRwWkdkbGRDMTBiMmRuYkdVdFluVjBkRzl1SUh0Y2JpQWdJQ0IzYVdSMGFEb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibXhwYm1VdGQybGtkR2d0YzJodmNuUXBPMXh1ZlZ4dVhHNHZLaUJYYVdSblpYUWdUR0ZpWld3Z1UzUjViR2x1WnlBcUwxeHVYRzR2S2lCUGRtVnljbWxrWlNCQ2IyOTBjM1J5WVhBZ2JHRmlaV3dnWTNOeklDb3ZYRzR1YW5Wd2VYUmxjaTEzYVdSblpYUnpJR3hoWW1Wc0lIdGNiaUFnSUNCdFlYSm5hVzR0WW05MGRHOXRPaUJwYm1sMGFXRnNPMXh1ZlZ4dVhHNHVkMmxrWjJWMExXeGhZbVZzTFdKaGMybGpJSHRjYmlBZ0lDQXZLaUJDWVhOcFl5Qk1ZV0psYkNBcUwxeHVJQ0FnSUdOdmJHOXlPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV3hoWW1Wc0xXTnZiRzl5S1R0Y2JpQWdJQ0JtYjI1MExYTnBlbVU2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10Wm05dWRDMXphWHBsS1R0Y2JpQWdJQ0J2ZG1WeVpteHZkem9nYUdsa1pHVnVPMXh1SUNBZ0lIUmxlSFF0YjNabGNtWnNiM2M2SUdWc2JHbHdjMmx6TzF4dUlDQWdJSGRvYVhSbExYTndZV05sT2lCdWIzZHlZWEE3WEc0Z0lDQWdiR2x1WlMxb1pXbG5hSFE2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMV2hsYVdkb2RDazdYRzU5WEc1Y2JpNTNhV1JuWlhRdGJHRmlaV3dnZTF4dUlDQWdJQzhxSUV4aFltVnNJQ292WEc0Z0lDQWdZMjlzYjNJNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGJHRmlaV3d0WTI5c2IzSXBPMXh1SUNBZ0lHWnZiblF0YzJsNlpUb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MW1iMjUwTFhOcGVtVXBPMXh1SUNBZ0lHOTJaWEptYkc5M09pQm9hV1JrWlc0N1hHNGdJQ0FnZEdWNGRDMXZkbVZ5Wm14dmR6b2daV3hzYVhCemFYTTdYRzRnSUNBZ2QyaHBkR1V0YzNCaFkyVTZJRzV2ZDNKaGNEdGNiaUFnSUNCc2FXNWxMV2hsYVdkb2REb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibXhwYm1VdGFHVnBaMmgwS1R0Y2JuMWNibHh1TG5kcFpHZGxkQzFwYm14cGJtVXRhR0p2ZUNBdWQybGtaMlYwTFd4aFltVnNJSHRjYmlBZ0lDQXZLaUJJYjNKcGVtOXVkR0ZzSUZkcFpHZGxkQ0JNWVdKbGJDQXFMMXh1SUNBZ0lHTnZiRzl5T2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFd4aFltVnNMV052Ykc5eUtUdGNiaUFnSUNCMFpYaDBMV0ZzYVdkdU9pQnlhV2RvZER0Y2JpQWdJQ0J0WVhKbmFXNHRjbWxuYUhRNklHTmhiR01vSUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMVzFoY21kcGJpa2dLaUF5SUNrN1hHNGdJQ0FnZDJsa2RHZzZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRhVzVzYVc1bExXeGhZbVZzTFhkcFpIUm9LVHRjYmlBZ0lDQm1iR1Y0TFhOb2NtbHVhem9nTUR0Y2JuMWNibHh1TG5kcFpHZGxkQzFwYm14cGJtVXRkbUp2ZUNBdWQybGtaMlYwTFd4aFltVnNJSHRjYmlBZ0lDQXZLaUJXWlhKMGFXTmhiQ0JYYVdSblpYUWdUR0ZpWld3Z0tpOWNiaUFnSUNCamIyeHZjam9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFzWVdKbGJDMWpiMnh2Y2lrN1hHNGdJQ0FnZEdWNGRDMWhiR2xuYmpvZ1kyVnVkR1Z5TzF4dUlDQWdJR3hwYm1VdGFHVnBaMmgwT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzFvWldsbmFIUXBPMXh1ZlZ4dVhHNHZLaUJYYVdSblpYUWdVbVZoWkc5MWRDQlRkSGxzYVc1bklDb3ZYRzVjYmk1M2FXUm5aWFF0Y21WaFpHOTFkQ0I3WEc0Z0lDQWdZMjlzYjNJNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGNtVmhaRzkxZEMxamIyeHZjaWs3WEc0Z0lDQWdabTl1ZEMxemFYcGxPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV1p2Ym5RdGMybDZaU2s3WEc0Z0lDQWdhR1ZwWjJoME9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHViR2x1WlMxb1pXbG5hSFFwTzF4dUlDQWdJR3hwYm1VdGFHVnBaMmgwT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzFvWldsbmFIUXBPMXh1SUNBZ0lHOTJaWEptYkc5M09pQm9hV1JrWlc0N1hHNGdJQ0FnZDJocGRHVXRjM0JoWTJVNklHNXZkM0poY0R0Y2JpQWdJQ0IwWlhoMExXRnNhV2R1T2lCalpXNTBaWEk3WEc1OVhHNWNiaTUzYVdSblpYUXRjbVZoWkc5MWRDNXZkbVZ5Wm14dmR5QjdYRzRnSUNBZ0x5b2dUM1psY21ac2IzZHBibWNnVW1WaFpHOTFkQ0FxTDF4dVhHNGdJQ0FnTHlvZ1JuSnZiU0JOWVhSbGNtbGhiQ0JFWlhOcFoyNGdUR2wwWlZ4dUlDQWdJQ0FnSUNCemFHRmtiM2N0YTJWNUxYVnRZbkpoTFc5d1lXTnBkSGs2SURBdU1qdGNiaUFnSUNBZ0lDQWdjMmhoWkc5M0xXdGxlUzF3Wlc1MWJXSnlZUzF2Y0dGamFYUjVPaUF3TGpFME8xeHVJQ0FnSUNBZ0lDQnphR0ZrYjNjdFlXMWlhV1Z1ZEMxemFHRmtiM2N0YjNCaFkybDBlVG9nTUM0eE1qdGNiaUFnSUNBZ0tpOWNiaUFnSUNBdGQyVmlhMmwwTFdKdmVDMXphR0ZrYjNjNklEQWdNbkI0SURKd2VDQXdJSEpuWW1Fb01Dd2dNQ3dnTUN3Z01DNHlLU3hjYmlBZ0lDQWdJQ0FnSUNBZ0lDQWdJQ0FnSUNBZ0lDQWdJREFnTTNCNElERndlQ0F0TW5CNElISm5ZbUVvTUN3Z01Dd2dNQ3dnTUM0eE5Da3NYRzRnSUNBZ0lDQWdJQ0FnSUNBZ0lDQWdJQ0FnSUNBZ0lDQXdJREZ3ZUNBMWNIZ2dNQ0J5WjJKaEtEQXNJREFzSURBc0lEQXVNVElwTzF4dVhHNGdJQ0FnTFcxdmVpMWliM2d0YzJoaFpHOTNPaUF3SURKd2VDQXljSGdnTUNCeVoySmhLREFzSURBc0lEQXNJREF1TWlrc1hHNGdJQ0FnSUNBZ0lDQWdJQ0FnSUNBZ0lDQWdJQ0F3SUROd2VDQXhjSGdnTFRKd2VDQnlaMkpoS0RBc0lEQXNJREFzSURBdU1UUXBMRnh1SUNBZ0lDQWdJQ0FnSUNBZ0lDQWdJQ0FnSUNBZ01DQXhjSGdnTlhCNElEQWdjbWRpWVNnd0xDQXdMQ0F3TENBd0xqRXlLVHRjYmx4dUlDQWdJR0p2ZUMxemFHRmtiM2M2SURBZ01uQjRJREp3ZUNBd0lISm5ZbUVvTUN3Z01Dd2dNQ3dnTUM0eUtTeGNiaUFnSUNBZ0lDQWdJQ0FnSUNBZ0lDQXdJRE53ZUNBeGNIZ2dMVEp3ZUNCeVoySmhLREFzSURBc0lEQXNJREF1TVRRcExGeHVJQ0FnSUNBZ0lDQWdJQ0FnSUNBZ0lEQWdNWEI0SURWd2VDQXdJSEpuWW1Fb01Dd2dNQ3dnTUN3Z01DNHhNaWs3WEc1OVhHNWNiaTUzYVdSblpYUXRhVzVzYVc1bExXaGliM2dnTG5kcFpHZGxkQzF5WldGa2IzVjBJSHRjYmlBZ0lDQXZLaUJJYjNKcGVtOXVkR0ZzSUZKbFlXUnZkWFFnS2k5Y2JpQWdJQ0IwWlhoMExXRnNhV2R1T2lCalpXNTBaWEk3WEc0Z0lDQWdiV0Y0TFhkcFpIUm9PaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMTNhV1IwYUMxemFHOXlkQ2s3WEc0Z0lDQWdiV2x1TFhkcFpIUm9PaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMTNhV1IwYUMxMGFXNTVLVHRjYmlBZ0lDQnRZWEpuYVc0dGJHVm1kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRiV0Z5WjJsdUtUdGNibjFjYmx4dUxuZHBaR2RsZEMxcGJteHBibVV0ZG1KdmVDQXVkMmxrWjJWMExYSmxZV1J2ZFhRZ2UxeHVJQ0FnSUM4cUlGWmxjblJwWTJGc0lGSmxZV1J2ZFhRZ0tpOWNiaUFnSUNCdFlYSm5hVzR0ZEc5d09pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHViR2x1WlMxdFlYSm5hVzRwTzF4dUlDQWdJQzhxSUdGeklIZHBaR1VnWVhNZ2RHaGxJSGRwWkdkbGRDQXFMMXh1SUNBZ0lIZHBaSFJvT2lCcGJtaGxjbWwwTzF4dWZWeHVYRzR2S2lCWGFXUm5aWFFnUTJobFkydGliM2dnVTNSNWJHbHVaeUFxTDF4dVhHNHVkMmxrWjJWMExXTm9aV05yWW05NElIdGNiaUFnSUNCM2FXUjBhRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRkMmxrZEdncE8xeHVJQ0FnSUdobGFXZG9kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRhR1ZwWjJoMEtUdGNiaUFnSUNCc2FXNWxMV2hsYVdkb2REb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibXhwYm1VdGFHVnBaMmgwS1R0Y2JuMWNibHh1TG5kcFpHZGxkQzFqYUdWamEySnZlQ0JwYm5CMWRGdDBlWEJsUFZ3aVkyaGxZMnRpYjNoY0lsMGdlMXh1SUNBZ0lHMWhjbWRwYmpvZ01IQjRJR05oYkdNb0lIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXNhVzVsTFcxaGNtZHBiaWtnS2lBeUlDa2dNSEI0SURCd2VEdGNiaUFnSUNCc2FXNWxMV2hsYVdkb2REb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibXhwYm1VdGFHVnBaMmgwS1R0Y2JpQWdJQ0JtYjI1MExYTnBlbVU2SUd4aGNtZGxPMXh1SUNBZ0lHWnNaWGd0WjNKdmR6b2dNVHRjYmlBZ0lDQm1iR1Y0TFhOb2NtbHVhem9nTUR0Y2JpQWdJQ0JoYkdsbmJpMXpaV3htT2lCalpXNTBaWEk3WEc1OVhHNWNiaThxSUZkcFpHZGxkQ0JXWVd4cFpDQlRkSGxzYVc1bklDb3ZYRzVjYmk1M2FXUm5aWFF0ZG1Gc2FXUWdlMXh1SUNBZ0lHaGxhV2RvZERvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJteHBibVV0YUdWcFoyaDBLVHRjYmlBZ0lDQnNhVzVsTFdobGFXZG9kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRhR1ZwWjJoMEtUdGNiaUFnSUNCM2FXUjBhRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRkMmxrZEdndGMyaHZjblFwTzF4dUlDQWdJR1p2Ym5RdGMybDZaVG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFtYjI1MExYTnBlbVVwTzF4dWZWeHVYRzR1ZDJsa1oyVjBMWFpoYkdsa0lHazZZbVZtYjNKbElIdGNiaUFnSUNCc2FXNWxMV2hsYVdkb2REb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibXhwYm1VdGFHVnBaMmgwS1R0Y2JpQWdJQ0J0WVhKbmFXNHRjbWxuYUhRNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXNhVzVsTFcxaGNtZHBiaWs3WEc0Z0lDQWdiV0Z5WjJsdUxXeGxablE2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMVzFoY21kcGJpazdYRzVjYmlBZ0lDQXZLaUJtY205dElIUm9aU0JtWVNCamJHRnpjeUJwYmlCR2IyNTBRWGRsYzI5dFpUb2dhSFIwY0hNNkx5OW5hWFJvZFdJdVkyOXRMMFp2Y25SQmQyVnpiMjFsTDBadmJuUXRRWGRsYzI5dFpTOWliRzlpTHpRNU1UQXdZemRqTTJFM1lqVTRaRFV3WW1GaE56RmxabVZtTVRGaFpqUXhZVFkyWWpBelpETXZZM056TDJadmJuUXRZWGRsYzI5dFpTNWpjM01qVERFMElDb3ZYRzRnSUNBZ1pHbHpjR3hoZVRvZ2FXNXNhVzVsTFdKc2IyTnJPMXh1SUNBZ0lHWnZiblE2SUc1dmNtMWhiQ0J1YjNKdFlXd2dibTl5YldGc0lERTBjSGd2TVNCR2IyNTBRWGRsYzI5dFpUdGNiaUFnSUNCbWIyNTBMWE5wZW1VNklHbHVhR1Z5YVhRN1hHNGdJQ0FnZEdWNGRDMXlaVzVrWlhKcGJtYzZJR0YxZEc4N1hHNGdJQ0FnTFhkbFltdHBkQzFtYjI1MExYTnRiMjkwYUdsdVp6b2dZVzUwYVdGc2FXRnpaV1E3WEc0Z0lDQWdMVzF2ZWkxdmMzZ3RabTl1ZEMxemJXOXZkR2hwYm1jNklHZHlZWGx6WTJGc1pUdGNibjFjYmx4dUxuZHBaR2RsZEMxMllXeHBaQzV0YjJRdGRtRnNhV1FnYVRwaVpXWnZjbVVnZTF4dUlDQWdJR052Ym5SbGJuUTZJRndpWEZ4bU1EQmpYQ0k3WEc0Z0lDQWdZMjlzYjNJNklHZHlaV1Z1TzF4dWZWeHVYRzR1ZDJsa1oyVjBMWFpoYkdsa0xtMXZaQzFwYm5aaGJHbGtJR2s2WW1WbWIzSmxJSHRjYmlBZ0lDQmpiMjUwWlc1ME9pQmNJbHhjWmpBd1pGd2lPMXh1SUNBZ0lHTnZiRzl5T2lCeVpXUTdYRzU5WEc1Y2JpNTNhV1JuWlhRdGRtRnNhV1F1Ylc5a0xYWmhiR2xrSUM1M2FXUm5aWFF0ZG1Gc2FXUXRjbVZoWkc5MWRDQjdYRzRnSUNBZ1pHbHpjR3hoZVRvZ2JtOXVaVHRjYm4xY2JseHVMeW9nVjJsa1oyVjBJRlJsZUhRZ1lXNWtJRlJsZUhSQmNtVmhJRk4wZVdsdVp5QXFMMXh1WEc0dWQybGtaMlYwTFhSbGVIUmhjbVZoTENBdWQybGtaMlYwTFhSbGVIUWdlMXh1SUNBZ0lIZHBaSFJvT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzEzYVdSMGFDazdYRzU5WEc1Y2JpNTNhV1JuWlhRdGRHVjRkQ0JwYm5CMWRGdDBlWEJsUFZ3aWRHVjRkRndpWFN3Z0xuZHBaR2RsZEMxMFpYaDBJR2x1Y0hWMFczUjVjR1U5WENKdWRXMWlaWEpjSWwxN1hHNGdJQ0FnYUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMW9aV2xuYUhRcE8xeHVJQ0FnSUd4cGJtVXRhR1ZwWjJoME9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHViR2x1WlMxb1pXbG5hSFFwTzF4dWZWeHVYRzR1ZDJsa1oyVjBMWFJsZUhRZ2FXNXdkWFJiZEhsd1pUMWNJblJsZUhSY0lsMDZaR2x6WVdKc1pXUXNJQzUzYVdSblpYUXRkR1Y0ZENCcGJuQjFkRnQwZVhCbFBWd2liblZ0WW1WeVhDSmRPbVJwYzJGaWJHVmtMQ0F1ZDJsa1oyVjBMWFJsZUhSaGNtVmhJSFJsZUhSaGNtVmhPbVJwYzJGaWJHVmtJSHRjYmlBZ0lDQnZjR0ZqYVhSNU9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXUnBjMkZpYkdWa0xXOXdZV05wZEhrcE8xeHVmVnh1WEc0dWQybGtaMlYwTFhSbGVIUWdhVzV3ZFhSYmRIbHdaVDFjSW5SbGVIUmNJbDBzSUM1M2FXUm5aWFF0ZEdWNGRDQnBibkIxZEZ0MGVYQmxQVndpYm5WdFltVnlYQ0pkTENBdWQybGtaMlYwTFhSbGVIUmhjbVZoSUhSbGVIUmhjbVZoSUh0Y2JpQWdJQ0JpYjNndGMybDZhVzVuT2lCaWIzSmtaWEl0WW05NE8xeHVJQ0FnSUdKdmNtUmxjam9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMWliM0prWlhJdGQybGtkR2dwSUhOdmJHbGtJSFpoY2lndExXcHdMWGRwWkdkbGRITXRhVzV3ZFhRdFltOXlaR1Z5TFdOdmJHOXlLVHRjYmlBZ0lDQmlZV05yWjNKdmRXNWtMV052Ykc5eU9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHVjSFYwTFdKaFkydG5jbTkxYm1RdFkyOXNiM0lwTzF4dUlDQWdJR052Ykc5eU9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHVjSFYwTFdOdmJHOXlLVHRjYmlBZ0lDQm1iMjUwTFhOcGVtVTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRabTl1ZEMxemFYcGxLVHRjYmlBZ0lDQndZV1JrYVc1bk9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHVjSFYwTFhCaFpHUnBibWNwSUdOaGJHTW9JSFpoY2lndExXcHdMWGRwWkdkbGRITXRhVzV3ZFhRdGNHRmtaR2x1WnlrZ0tpQWdNaUFwTzF4dUlDQWdJR1pzWlhndFozSnZkem9nTVR0Y2JpQWdJQ0J0YVc0dGQybGtkR2c2SURBN0lDOHFJRlJvYVhNZ2JXRnJaWE1nYVhRZ2NHOXpjMmxpYkdVZ1ptOXlJSFJvWlNCbWJHVjRZbTk0SUhSdklITm9jbWx1YXlCMGFHbHpJR2x1Y0hWMElDb3ZYRzRnSUNBZ1pteGxlQzF6YUhKcGJtczZJREU3WEc0Z0lDQWdiM1YwYkdsdVpUb2dibTl1WlNBaGFXMXdiM0owWVc1ME8xeHVmVnh1WEc0dWQybGtaMlYwTFhSbGVIUmhjbVZoSUhSbGVIUmhjbVZoSUh0Y2JpQWdJQ0JvWldsbmFIUTZJR2x1YUdWeWFYUTdYRzRnSUNBZ2QybGtkR2c2SUdsdWFHVnlhWFE3WEc1OVhHNWNiaTUzYVdSblpYUXRkR1Y0ZENCcGJuQjFkRHBtYjJOMWN5d2dMbmRwWkdkbGRDMTBaWGgwWVhKbFlTQjBaWGgwWVhKbFlUcG1iMk4xY3lCN1hHNGdJQ0FnWW05eVpHVnlMV052Ykc5eU9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHVjSFYwTFdadlkzVnpMV0p2Y21SbGNpMWpiMnh2Y2lrN1hHNTlYRzVjYmk4cUlGZHBaR2RsZENCVGJHbGtaWElnS2k5Y2JseHVMbmRwWkdkbGRDMXpiR2xrWlhJZ0xuVnBMWE5zYVdSbGNpQjdYRzRnSUNBZ0x5b2dVMnhwWkdWeUlGUnlZV05ySUNvdlhHNGdJQ0FnWW05eVpHVnlPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMWE5zYVdSbGNpMWliM0prWlhJdGQybGtkR2dwSUhOdmJHbGtJSFpoY2lndExXcHdMV3hoZVc5MWRDMWpiMnh2Y2pNcE8xeHVJQ0FnSUdKaFkydG5jbTkxYm1RNklIWmhjaWd0TFdwd0xXeGhlVzkxZEMxamIyeHZjak1wTzF4dUlDQWdJR0p2ZUMxemFYcHBibWM2SUdKdmNtUmxjaTFpYjNnN1hHNGdJQ0FnY0c5emFYUnBiMjQ2SUhKbGJHRjBhWFpsTzF4dUlDQWdJR0p2Y21SbGNpMXlZV1JwZFhNNklEQndlRHRjYm4xY2JseHVMbmRwWkdkbGRDMXpiR2xrWlhJZ0xuVnBMWE5zYVdSbGNpQXVkV2t0YzJ4cFpHVnlMV2hoYm1Sc1pTQjdYRzRnSUNBZ0x5b2dVMnhwWkdWeUlFaGhibVJzWlNBcUwxeHVJQ0FnSUc5MWRHeHBibVU2SUc1dmJtVWdJV2x0Y0c5eWRHRnVkRHNnTHlvZ1ptOWpkWE5sWkNCemJHbGtaWElnYUdGdVpHeGxjeUJoY21VZ1kyOXNiM0psWkNBdElITmxaU0JpWld4dmR5QXFMMXh1SUNBZ0lIQnZjMmwwYVc5dU9pQmhZbk52YkhWMFpUdGNiaUFnSUNCaVlXTnJaM0p2ZFc1a0xXTnZiRzl5T2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFhOc2FXUmxjaTFvWVc1a2JHVXRZbUZqYTJkeWIzVnVaQzFqYjJ4dmNpazdYRzRnSUNBZ1ltOXlaR1Z5T2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFhOc2FXUmxjaTFpYjNKa1pYSXRkMmxrZEdncElITnZiR2xrSUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YzJ4cFpHVnlMV2hoYm1Sc1pTMWliM0prWlhJdFkyOXNiM0lwTzF4dUlDQWdJR0p2ZUMxemFYcHBibWM2SUdKdmNtUmxjaTFpYjNnN1hHNGdJQ0FnZWkxcGJtUmxlRG9nTVR0Y2JpQWdJQ0JpWVdOclozSnZkVzVrTFdsdFlXZGxPaUJ1YjI1bE95QXZLaUJQZG1WeWNtbGtaU0JxY1hWbGNua3RkV2tnS2k5Y2JuMWNibHh1THlvZ1QzWmxjbkpwWkdVZ2FuRjFaWEo1TFhWcElDb3ZYRzR1ZDJsa1oyVjBMWE5zYVdSbGNpQXVkV2t0YzJ4cFpHVnlJQzUxYVMxemJHbGtaWEl0YUdGdVpHeGxPbWh2ZG1WeUxDQXVkMmxrWjJWMExYTnNhV1JsY2lBdWRXa3RjMnhwWkdWeUlDNTFhUzF6Ykdsa1pYSXRhR0Z1Wkd4bE9tWnZZM1Z6SUh0Y2JpQWdJQ0JpWVdOclozSnZkVzVrTFdOdmJHOXlPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMWE5zYVdSbGNpMWhZM1JwZG1VdGFHRnVaR3hsTFdOdmJHOXlLVHRjYmlBZ0lDQmliM0prWlhJNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGMyeHBaR1Z5TFdKdmNtUmxjaTEzYVdSMGFDa2djMjlzYVdRZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxemJHbGtaWEl0WVdOMGFYWmxMV2hoYm1Sc1pTMWpiMnh2Y2lrN1hHNTlYRzVjYmk1M2FXUm5aWFF0YzJ4cFpHVnlJQzUxYVMxemJHbGtaWElnTG5WcExYTnNhV1JsY2kxb1lXNWtiR1U2WVdOMGFYWmxJSHRjYmlBZ0lDQmlZV05yWjNKdmRXNWtMV052Ykc5eU9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxYTnNhV1JsY2kxaFkzUnBkbVV0YUdGdVpHeGxMV052Ykc5eUtUdGNiaUFnSUNCaWIzSmtaWEl0WTI5c2IzSTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRjMnhwWkdWeUxXRmpkR2wyWlMxb1lXNWtiR1V0WTI5c2IzSXBPMXh1SUNBZ0lIb3RhVzVrWlhnNklESTdYRzRnSUNBZ2RISmhibk5tYjNKdE9pQnpZMkZzWlNneExqSXBPMXh1ZlZ4dVhHNHVkMmxrWjJWMExYTnNhV1JsY2lBZ0xuVnBMWE5zYVdSbGNpQXVkV2t0YzJ4cFpHVnlMWEpoYm1kbElIdGNiaUFnSUNBdktpQkpiblJsY25aaGJDQmlaWFIzWldWdUlIUm9aU0IwZDI4Z2MzQmxZMmxtYVdWa0lIWmhiSFZsSUc5bUlHRWdaRzkxWW14bElITnNhV1JsY2lBcUwxeHVJQ0FnSUhCdmMybDBhVzl1T2lCaFluTnZiSFYwWlR0Y2JpQWdJQ0JpWVdOclozSnZkVzVrT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFhOc2FXUmxjaTFoWTNScGRtVXRhR0Z1Wkd4bExXTnZiRzl5S1R0Y2JpQWdJQ0I2TFdsdVpHVjRPaUF3TzF4dWZWeHVYRzR2S2lCVGFHRndaWE1nYjJZZ1UyeHBaR1Z5SUVoaGJtUnNaWE1nS2k5Y2JseHVMbmRwWkdkbGRDMW9jMnhwWkdWeUlDNTFhUzF6Ykdsa1pYSWdMblZwTFhOc2FXUmxjaTFvWVc1a2JHVWdlMXh1SUNBZ0lIZHBaSFJvT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFhOc2FXUmxjaTFvWVc1a2JHVXRjMmw2WlNrN1hHNGdJQ0FnYUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMWE5zYVdSbGNpMW9ZVzVrYkdVdGMybDZaU2s3WEc0Z0lDQWdiV0Z5WjJsdUxYUnZjRG9nWTJGc1l5Z29kbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXpiR2xrWlhJdGRISmhZMnN0ZEdocFkydHVaWE56S1NBdElIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGMyeHBaR1Z5TFdoaGJtUnNaUzF6YVhwbEtTa2dMeUF5SUMwZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxemJHbGtaWEl0WW05eVpHVnlMWGRwWkhSb0tTazdYRzRnSUNBZ2JXRnlaMmx1TFd4bFpuUTZJR05oYkdNb2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxemJHbGtaWEl0YUdGdVpHeGxMWE5wZW1VcElDOGdMVElnS3lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFhOc2FXUmxjaTFpYjNKa1pYSXRkMmxrZEdncEtUdGNiaUFnSUNCaWIzSmtaWEl0Y21Ga2FYVnpPaUExTUNVN1hHNGdJQ0FnZEc5d09pQXdPMXh1ZlZ4dVhHNHVkMmxrWjJWMExYWnpiR2xrWlhJZ0xuVnBMWE5zYVdSbGNpQXVkV2t0YzJ4cFpHVnlMV2hoYm1Sc1pTQjdYRzRnSUNBZ2QybGtkR2c2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YzJ4cFpHVnlMV2hoYm1Sc1pTMXphWHBsS1R0Y2JpQWdJQ0JvWldsbmFIUTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRjMnhwWkdWeUxXaGhibVJzWlMxemFYcGxLVHRjYmlBZ0lDQnRZWEpuYVc0dFltOTBkRzl0T2lCallXeGpLSFpoY2lndExXcHdMWGRwWkdkbGRITXRjMnhwWkdWeUxXaGhibVJzWlMxemFYcGxLU0F2SUMweUlDc2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXpiR2xrWlhJdFltOXlaR1Z5TFhkcFpIUm9LU2s3WEc0Z0lDQWdiV0Z5WjJsdUxXeGxablE2SUdOaGJHTW9LSFpoY2lndExXcHdMWGRwWkdkbGRITXRjMnhwWkdWeUxYUnlZV05yTFhSb2FXTnJibVZ6Y3lrZ0xTQjJZWElvTFMxcWNDMTNhV1JuWlhSekxYTnNhV1JsY2kxb1lXNWtiR1V0YzJsNlpTa3BJQzhnTWlBdElIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGMyeHBaR1Z5TFdKdmNtUmxjaTEzYVdSMGFDa3BPMXh1SUNBZ0lHSnZjbVJsY2kxeVlXUnBkWE02SURVd0pUdGNiaUFnSUNCc1pXWjBPaUF3TzF4dWZWeHVYRzR1ZDJsa1oyVjBMV2h6Ykdsa1pYSWdMblZwTFhOc2FXUmxjaUF1ZFdrdGMyeHBaR1Z5TFhKaGJtZGxJSHRjYmlBZ0lDQm9aV2xuYUhRNklHTmhiR01vSUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YzJ4cFpHVnlMWFJ5WVdOckxYUm9hV05yYm1WemN5a2dLaUF5SUNrN1hHNGdJQ0FnYldGeVoybHVMWFJ2Y0RvZ1kyRnNZeWdvZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTF6Ykdsa1pYSXRkSEpoWTJzdGRHaHBZMnR1WlhOektTQXRJSFpoY2lndExXcHdMWGRwWkdkbGRITXRjMnhwWkdWeUxYUnlZV05yTFhSb2FXTnJibVZ6Y3lrZ0tpQXlJQ2tnTHlBeUlDMGdkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXpiR2xrWlhJdFltOXlaR1Z5TFhkcFpIUm9LU2s3WEc1OVhHNWNiaTUzYVdSblpYUXRkbk5zYVdSbGNpQXVkV2t0YzJ4cFpHVnlJQzUxYVMxemJHbGtaWEl0Y21GdVoyVWdlMXh1SUNBZ0lIZHBaSFJvT2lCallXeGpLQ0IyWVhJb0xTMXFjQzEzYVdSblpYUnpMWE5zYVdSbGNpMTBjbUZqYXkxMGFHbGphMjVsYzNNcElDb2dNaUFwTzF4dUlDQWdJRzFoY21kcGJpMXNaV1owT2lCallXeGpLQ2gyWVhJb0xTMXFjQzEzYVdSblpYUnpMWE5zYVdSbGNpMTBjbUZqYXkxMGFHbGphMjVsYzNNcElDMGdkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXpiR2xrWlhJdGRISmhZMnN0ZEdocFkydHVaWE56S1NBcUlESWdLU0F2SURJZ0xTQjJZWElvTFMxcWNDMTNhV1JuWlhSekxYTnNhV1JsY2kxaWIzSmtaWEl0ZDJsa2RHZ3BLVHRjYm4xY2JseHVMeW9nU0c5eWFYcHZiblJoYkNCVGJHbGtaWElnS2k5Y2JseHVMbmRwWkdkbGRDMW9jMnhwWkdWeUlIdGNiaUFnSUNCM2FXUjBhRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRkMmxrZEdncE8xeHVJQ0FnSUdobGFXZG9kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRhR1ZwWjJoMEtUdGNiaUFnSUNCc2FXNWxMV2hsYVdkb2REb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibXhwYm1VdGFHVnBaMmgwS1R0Y2JseHVJQ0FnSUM4cUlFOTJaWEp5YVdSbElIUm9aU0JoYkdsbmJpMXBkR1Z0Y3lCaVlYTmxiR2x1WlM0Z1ZHaHBjeUIzWVhrc0lIUm9aU0JrWlhOamNtbHdkR2x2YmlCaGJtUWdjbVZoWkc5MWRGeHVJQ0FnSUhOMGFXeHNJSE5sWlcwZ2RHOGdZV3hwWjI0Z2RHaGxhWElnWW1GelpXeHBibVVnY0hKdmNHVnliSGtzSUdGdVpDQjNaU0JrYjI0bmRDQm9ZWFpsSUhSdklHaGhkbVZjYmlBZ0lDQmhiR2xuYmkxelpXeG1PaUJ6ZEhKbGRHTm9JR2x1SUhSb1pTQXVjMnhwWkdWeUxXTnZiblJoYVc1bGNpNGdLaTljYmlBZ0lDQmhiR2xuYmkxcGRHVnRjem9nWTJWdWRHVnlPMXh1ZlZ4dVhHNHVkMmxrWjJWMGN5MXpiR2xrWlhJZ0xuTnNhV1JsY2kxamIyNTBZV2x1WlhJZ2UxeHVJQ0FnSUc5MlpYSm1iRzkzT2lCMmFYTnBZbXhsTzF4dWZWeHVYRzR1ZDJsa1oyVjBMV2h6Ykdsa1pYSWdMbk5zYVdSbGNpMWpiMjUwWVdsdVpYSWdlMXh1SUNBZ0lHaGxhV2RvZERvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJteHBibVV0YUdWcFoyaDBLVHRjYmlBZ0lDQnRZWEpuYVc0dGJHVm1kRG9nWTJGc1l5aDJZWElvTFMxcWNDMTNhV1JuWlhSekxYTnNhV1JsY2kxb1lXNWtiR1V0YzJsNlpTa2dMeUF5SUMwZ01pQXFJSFpoY2lndExXcHdMWGRwWkdkbGRITXRjMnhwWkdWeUxXSnZjbVJsY2kxM2FXUjBhQ2twTzF4dUlDQWdJRzFoY21kcGJpMXlhV2RvZERvZ1kyRnNZeWgyWVhJb0xTMXFjQzEzYVdSblpYUnpMWE5zYVdSbGNpMW9ZVzVrYkdVdGMybDZaU2tnTHlBeUlDMGdNaUFxSUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YzJ4cFpHVnlMV0p2Y21SbGNpMTNhV1IwYUNrcE8xeHVJQ0FnSUdac1pYZzZJREVnTVNCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzEzYVdSMGFDMXphRzl5ZENrN1hHNTlYRzVjYmk1M2FXUm5aWFF0YUhOc2FXUmxjaUF1ZFdrdGMyeHBaR1Z5SUh0Y2JpQWdJQ0F2S2lCSmJtNWxjaXdnYVc1MmFYTnBZbXhsSUhOc2FXUmxJR1JwZGlBcUwxeHVJQ0FnSUdobGFXZG9kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTF6Ykdsa1pYSXRkSEpoWTJzdGRHaHBZMnR1WlhOektUdGNiaUFnSUNCdFlYSm5hVzR0ZEc5d09pQmpZV3hqS0NoMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzFvWldsbmFIUXBJQzBnZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTF6Ykdsa1pYSXRkSEpoWTJzdGRHaHBZMnR1WlhOektTa2dMeUF5S1R0Y2JpQWdJQ0IzYVdSMGFEb2dNVEF3SlR0Y2JuMWNibHh1THlvZ1ZtVnlkR2xqWVd3Z1UyeHBaR1Z5SUNvdlhHNWNiaTUzYVdSblpYUXRkbUp2ZUNBdWQybGtaMlYwTFd4aFltVnNJSHRjYmlBZ0lDQm9aV2xuYUhRNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXNhVzVsTFdobGFXZG9kQ2s3WEc0Z0lDQWdiR2x1WlMxb1pXbG5hSFE2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMV2hsYVdkb2RDazdYRzU5WEc1Y2JpNTNhV1JuWlhRdGRuTnNhV1JsY2lCN1hHNGdJQ0FnTHlvZ1ZtVnlkR2xqWVd3Z1UyeHBaR1Z5SUNvdlhHNGdJQ0FnYUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMWFpsY25ScFkyRnNMV2hsYVdkb2RDazdYRzRnSUNBZ2QybGtkR2c2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMWGRwWkhSb0xYUnBibmtwTzF4dWZWeHVYRzR1ZDJsa1oyVjBMWFp6Ykdsa1pYSWdMbk5zYVdSbGNpMWpiMjUwWVdsdVpYSWdlMXh1SUNBZ0lHWnNaWGc2SURFZ01TQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHViR2x1WlMxM2FXUjBhQzF6YUc5eWRDazdYRzRnSUNBZ2JXRnlaMmx1TFd4bFpuUTZJR0YxZEc4N1hHNGdJQ0FnYldGeVoybHVMWEpwWjJoME9pQmhkWFJ2TzF4dUlDQWdJRzFoY21kcGJpMWliM1IwYjIwNklHTmhiR01vZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTF6Ykdsa1pYSXRhR0Z1Wkd4bExYTnBlbVVwSUM4Z01pQXRJRElnS2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFhOc2FXUmxjaTFpYjNKa1pYSXRkMmxrZEdncEtUdGNiaUFnSUNCdFlYSm5hVzR0ZEc5d09pQmpZV3hqS0haaGNpZ3RMV3B3TFhkcFpHZGxkSE10YzJ4cFpHVnlMV2hoYm1Sc1pTMXphWHBsS1NBdklESWdMU0F5SUNvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxemJHbGtaWEl0WW05eVpHVnlMWGRwWkhSb0tTazdYRzRnSUNBZ1pHbHpjR3hoZVRvZ1pteGxlRHRjYmlBZ0lDQm1iR1Y0TFdScGNtVmpkR2x2YmpvZ1kyOXNkVzF1TzF4dWZWeHVYRzR1ZDJsa1oyVjBMWFp6Ykdsa1pYSWdMblZwTFhOc2FXUmxjaTEyWlhKMGFXTmhiQ0I3WEc0Z0lDQWdMeW9nU1c1dVpYSXNJR2x1ZG1semFXSnNaU0J6Ykdsa1pTQmthWFlnS2k5Y2JpQWdJQ0IzYVdSMGFEb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXpiR2xrWlhJdGRISmhZMnN0ZEdocFkydHVaWE56S1R0Y2JpQWdJQ0JtYkdWNExXZHliM2M2SURFN1hHNGdJQ0FnYldGeVoybHVMV3hsWm5RNklHRjFkRzg3WEc0Z0lDQWdiV0Z5WjJsdUxYSnBaMmgwT2lCaGRYUnZPMXh1ZlZ4dVhHNHZLaUJYYVdSblpYUWdVSEp2WjNKbGMzTWdVM1I1YkdsdVp5QXFMMXh1WEc0dWNISnZaM0psYzNNdFltRnlJSHRjYmlBZ0lDQXRkMlZpYTJsMExYUnlZVzV6YVhScGIyNDZJRzV2Ym1VN1hHNGdJQ0FnTFcxdmVpMTBjbUZ1YzJsMGFXOXVPaUJ1YjI1bE8xeHVJQ0FnSUMxdGN5MTBjbUZ1YzJsMGFXOXVPaUJ1YjI1bE8xeHVJQ0FnSUMxdkxYUnlZVzV6YVhScGIyNDZJRzV2Ym1VN1hHNGdJQ0FnZEhKaGJuTnBkR2x2YmpvZ2JtOXVaVHRjYm4xY2JseHVMbkJ5YjJkeVpYTnpMV0poY2lCN1hHNGdJQ0FnYUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMW9aV2xuYUhRcE8xeHVmVnh1WEc0dWNISnZaM0psYzNNdFltRnlJSHRjYmlBZ0lDQmlZV05yWjNKdmRXNWtMV052Ykc5eU9pQjJZWElvTFMxcWNDMWljbUZ1WkMxamIyeHZjakVwTzF4dWZWeHVYRzR1Y0hKdlozSmxjM010WW1GeUxYTjFZMk5sYzNNZ2UxeHVJQ0FnSUdKaFkydG5jbTkxYm1RdFkyOXNiM0k2SUhaaGNpZ3RMV3B3TFhOMVkyTmxjM010WTI5c2IzSXhLVHRjYm4xY2JseHVMbkJ5YjJkeVpYTnpMV0poY2kxcGJtWnZJSHRjYmlBZ0lDQmlZV05yWjNKdmRXNWtMV052Ykc5eU9pQjJZWElvTFMxcWNDMXBibVp2TFdOdmJHOXlNU2s3WEc1OVhHNWNiaTV3Y205bmNtVnpjeTFpWVhJdGQyRnlibWx1WnlCN1hHNGdJQ0FnWW1GamEyZHliM1Z1WkMxamIyeHZjam9nZG1GeUtDMHRhbkF0ZDJGeWJpMWpiMnh2Y2pFcE8xeHVmVnh1WEc0dWNISnZaM0psYzNNdFltRnlMV1JoYm1kbGNpQjdYRzRnSUNBZ1ltRmphMmR5YjNWdVpDMWpiMnh2Y2pvZ2RtRnlLQzB0YW5BdFpYSnliM0l0WTI5c2IzSXhLVHRjYm4xY2JseHVMbkJ5YjJkeVpYTnpJSHRjYmlBZ0lDQmlZV05yWjNKdmRXNWtMV052Ykc5eU9pQjJZWElvTFMxcWNDMXNZWGx2ZFhRdFkyOXNiM0l5S1R0Y2JpQWdJQ0JpYjNKa1pYSTZJRzV2Ym1VN1hHNGdJQ0FnWW05NExYTm9ZV1J2ZHpvZ2JtOXVaVHRjYm4xY2JseHVMeW9nU0c5eWFYTnZiblJoYkNCUWNtOW5jbVZ6Y3lBcUwxeHVYRzR1ZDJsa1oyVjBMV2h3Y205bmNtVnpjeUI3WEc0Z0lDQWdMeW9nVUhKdlozSmxjM01nUW1GeUlDb3ZYRzRnSUNBZ2FHVnBaMmgwT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzFvWldsbmFIUXBPMXh1SUNBZ0lHeHBibVV0YUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMW9aV2xuYUhRcE8xeHVJQ0FnSUhkcFpIUm9PaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMTNhV1IwYUNrN1hHNGdJQ0FnWVd4cFoyNHRhWFJsYlhNNklHTmxiblJsY2p0Y2JseHVmVnh1WEc0dWQybGtaMlYwTFdod2NtOW5jbVZ6Y3lBdWNISnZaM0psYzNNZ2UxeHVJQ0FnSUdac1pYZ3RaM0p2ZHpvZ01UdGNiaUFnSUNCdFlYSm5hVzR0ZEc5d09pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHVjSFYwTFhCaFpHUnBibWNwTzF4dUlDQWdJRzFoY21kcGJpMWliM1IwYjIwNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXdkWFF0Y0dGa1pHbHVaeWs3WEc0Z0lDQWdZV3hwWjI0dGMyVnNaam9nYzNSeVpYUmphRHRjYmlBZ0lDQXZLaUJQZG1WeWNtbGtaU0JpYjI5MGMzUnlZWEFnYzNSNWJHVWdLaTljYmlBZ0lDQm9aV2xuYUhRNklHbHVhWFJwWVd3N1hHNTlYRzVjYmk4cUlGWmxjblJwWTJGc0lGQnliMmR5WlhOeklDb3ZYRzVjYmk1M2FXUm5aWFF0ZG5CeWIyZHlaWE56SUh0Y2JpQWdJQ0JvWldsbmFIUTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRkbVZ5ZEdsallXd3RhR1ZwWjJoMEtUdGNiaUFnSUNCM2FXUjBhRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRkMmxrZEdndGRHbHVlU2s3WEc1OVhHNWNiaTUzYVdSblpYUXRkbkJ5YjJkeVpYTnpJQzV3Y205bmNtVnpjeUI3WEc0Z0lDQWdabXhsZUMxbmNtOTNPaUF4TzF4dUlDQWdJSGRwWkhSb09pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxYQnliMmR5WlhOekxYUm9hV05yYm1WemN5azdYRzRnSUNBZ2JXRnlaMmx1TFd4bFpuUTZJR0YxZEc4N1hHNGdJQ0FnYldGeVoybHVMWEpwWjJoME9pQmhkWFJ2TzF4dUlDQWdJRzFoY21kcGJpMWliM1IwYjIwNklEQTdYRzU5WEc1Y2JpOHFJRk5sYkdWamRDQlhhV1JuWlhRZ1UzUjViR2x1WnlBcUwxeHVYRzR1ZDJsa1oyVjBMV1J5YjNCa2IzZHVJSHRjYmlBZ0lDQm9aV2xuYUhRNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXNhVzVsTFdobGFXZG9kQ2s3WEc0Z0lDQWdkMmxrZEdnNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXNhVzVsTFhkcFpIUm9LVHRjYmlBZ0lDQnNhVzVsTFdobGFXZG9kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRhR1ZwWjJoMEtUdGNibjFjYmx4dUxuZHBaR2RsZEMxa2NtOXdaRzkzYmlBK0lITmxiR1ZqZENCN1hHNGdJQ0FnY0dGa1pHbHVaeTF5YVdkb2REb2dNakJ3ZUR0Y2JpQWdJQ0JpYjNKa1pYSTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRhVzV3ZFhRdFltOXlaR1Z5TFhkcFpIUm9LU0J6YjJ4cFpDQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHVjSFYwTFdKdmNtUmxjaTFqYjJ4dmNpazdYRzRnSUNBZ1ltOXlaR1Z5TFhKaFpHbDFjem9nTUR0Y2JpQWdJQ0JvWldsbmFIUTZJR2x1YUdWeWFYUTdYRzRnSUNBZ1pteGxlRG9nTVNBeElIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXNhVzVsTFhkcFpIUm9MWE5vYjNKMEtUdGNiaUFnSUNCdGFXNHRkMmxrZEdnNklEQTdJQzhxSUZSb2FYTWdiV0ZyWlhNZ2FYUWdjRzl6YzJsaWJHVWdabTl5SUhSb1pTQm1iR1Y0WW05NElIUnZJSE5vY21sdWF5QjBhR2x6SUdsdWNIVjBJQ292WEc0Z0lDQWdZbTk0TFhOcGVtbHVaem9nWW05eVpHVnlMV0p2ZUR0Y2JpQWdJQ0J2ZFhSc2FXNWxPaUJ1YjI1bElDRnBiWEJ2Y25SaGJuUTdYRzRnSUNBZ1ltOTRMWE5vWVdSdmR6b2dibTl1WlR0Y2JpQWdJQ0JpWVdOclozSnZkVzVrTFdOdmJHOXlPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1Y0hWMExXSmhZMnRuY205MWJtUXRZMjlzYjNJcE8xeHVJQ0FnSUdOdmJHOXlPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1Y0hWMExXTnZiRzl5S1R0Y2JpQWdJQ0JtYjI1MExYTnBlbVU2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10Wm05dWRDMXphWHBsS1R0Y2JpQWdJQ0IyWlhKMGFXTmhiQzFoYkdsbmJqb2dkRzl3TzF4dUlDQWdJSEJoWkdScGJtY3RiR1ZtZERvZ1kyRnNZeWdnZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMXdZV1JrYVc1bktTQXFJRElwTzF4dVhIUmhjSEJsWVhKaGJtTmxPaUJ1YjI1bE8xeHVYSFF0ZDJWaWEybDBMV0Z3Y0dWaGNtRnVZMlU2SUc1dmJtVTdYRzVjZEMxdGIzb3RZWEJ3WldGeVlXNWpaVG9nYm05dVpUdGNiaUFnSUNCaVlXTnJaM0p2ZFc1a0xYSmxjR1ZoZERvZ2JtOHRjbVZ3WldGME8xeHVYSFJpWVdOclozSnZkVzVrTFhOcGVtVTZJREl3Y0hnN1hHNWNkR0poWTJ0bmNtOTFibVF0Y0c5emFYUnBiMjQ2SUhKcFoyaDBJR05sYm5SbGNqdGNiaUFnSUNCaVlXTnJaM0p2ZFc1a0xXbHRZV2RsT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdSeWIzQmtiM2R1TFdGeWNtOTNLVHRjYm4xY2JpNTNhV1JuWlhRdFpISnZjR1J2ZDI0Z1BpQnpaV3hsWTNRNlptOWpkWE1nZTF4dUlDQWdJR0p2Y21SbGNpMWpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJuQjFkQzFtYjJOMWN5MWliM0prWlhJdFkyOXNiM0lwTzF4dWZWeHVYRzR1ZDJsa1oyVjBMV1J5YjNCa2IzZHVJRDRnYzJWc1pXTjBPbVJwYzJGaWJHVmtJSHRjYmlBZ0lDQnZjR0ZqYVhSNU9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXUnBjMkZpYkdWa0xXOXdZV05wZEhrcE8xeHVmVnh1WEc0dktpQlVieUJrYVhOaFlteGxJSFJvWlNCa2IzUjBaV1FnWW05eVpHVnlJR2x1SUVacGNtVm1iM2dnWVhKdmRXNWtJSE5sYkdWamRDQmpiMjUwY205c2N5NWNiaUFnSUZObFpTQm9kSFJ3T2k4dmMzUmhZMnR2ZG1WeVpteHZkeTVqYjIwdllTOHhPRGcxTXpBd01pQXFMMXh1TG5kcFpHZGxkQzFrY205d1pHOTNiaUErSUhObGJHVmpkRG90Ylc5NkxXWnZZM1Z6Y21sdVp5QjdYRzRnSUNBZ1kyOXNiM0k2SUhSeVlXNXpjR0Z5Wlc1ME8xeHVJQ0FnSUhSbGVIUXRjMmhoWkc5M09pQXdJREFnTUNBak1EQXdPMXh1ZlZ4dVhHNHZLaUJUWld4bFkzUWdZVzVrSUZObGJHVmpkRTExYkhScGNHeGxJQ292WEc1Y2JpNTNhV1JuWlhRdGMyVnNaV04wSUh0Y2JpQWdJQ0IzYVdSMGFEb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibXhwYm1VdGQybGtkR2dwTzF4dUlDQWdJR3hwYm1VdGFHVnBaMmgwT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzFvWldsbmFIUXBPMXh1WEc0Z0lDQWdMeW9nUW1WallYVnpaU0JHYVhKbFptOTRJR1JsWm1sdVpYTWdkR2hsSUdKaGMyVnNhVzVsSUc5bUlHRWdjMlZzWldOMElHRnpJSFJvWlNCaWIzUjBiMjBnYjJZZ2RHaGxYRzRnSUNBZ1kyOXVkSEp2YkN3Z2QyVWdZV3hwWjI0Z2RHaGxJR1Z1ZEdseVpTQmpiMjUwY205c0lIUnZJSFJvWlNCMGIzQWdZVzVrSUdGa1pDQndZV1JrYVc1bklIUnZJSFJvWlZ4dUlDQWdJSE5sYkdWamRDQjBieUJuWlhRZ1lXNGdZWEJ3Y205NGFXMWhkR1VnWm1seWMzUWdiR2x1WlNCaVlYTmxiR2x1WlNCaGJHbG5ibTFsYm5RdUlDb3ZYRzRnSUNBZ1lXeHBaMjR0YVhSbGJYTTZJR1pzWlhndGMzUmhjblE3WEc1OVhHNWNiaTUzYVdSblpYUXRjMlZzWldOMElENGdjMlZzWldOMElIdGNiaUFnSUNCaWIzSmtaWEk2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1d2RYUXRZbTl5WkdWeUxYZHBaSFJvS1NCemIyeHBaQ0IyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1Y0hWMExXSnZjbVJsY2kxamIyeHZjaWs3WEc0Z0lDQWdZbUZqYTJkeWIzVnVaQzFqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibkIxZEMxaVlXTnJaM0p2ZFc1a0xXTnZiRzl5S1R0Y2JpQWdJQ0JqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibkIxZEMxamIyeHZjaWs3WEc0Z0lDQWdabTl1ZEMxemFYcGxPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV1p2Ym5RdGMybDZaU2s3WEc0Z0lDQWdabXhsZURvZ01TQXhJSFpoY2lndExXcHdMWGRwWkdkbGRITXRhVzVzYVc1bExYZHBaSFJvTFhOb2IzSjBLVHRjYmlBZ0lDQnZkWFJzYVc1bE9pQnViMjVsSUNGcGJYQnZjblJoYm5RN1hHNGdJQ0FnYjNabGNtWnNiM2M2SUdGMWRHODdYRzRnSUNBZ2FHVnBaMmgwT2lCcGJtaGxjbWwwTzF4dVhHNGdJQ0FnTHlvZ1FtVmpZWFZ6WlNCR2FYSmxabTk0SUdSbFptbHVaWE1nZEdobElHSmhjMlZzYVc1bElHOW1JR0VnYzJWc1pXTjBJR0Z6SUhSb1pTQmliM1IwYjIwZ2IyWWdkR2hsWEc0Z0lDQWdZMjl1ZEhKdmJDd2dkMlVnWVd4cFoyNGdkR2hsSUdWdWRHbHlaU0JqYjI1MGNtOXNJSFJ2SUhSb1pTQjBiM0FnWVc1a0lHRmtaQ0J3WVdSa2FXNW5JSFJ2SUhSb1pWeHVJQ0FnSUhObGJHVmpkQ0IwYnlCblpYUWdZVzRnWVhCd2NtOTRhVzFoZEdVZ1ptbHljM1FnYkdsdVpTQmlZWE5sYkdsdVpTQmhiR2xuYm0xbGJuUXVJQ292WEc0Z0lDQWdjR0ZrWkdsdVp5MTBiM0E2SURWd2VEdGNibjFjYmx4dUxuZHBaR2RsZEMxelpXeGxZM1FnUGlCelpXeGxZM1E2Wm05amRYTWdlMXh1SUNBZ0lHSnZjbVJsY2kxamIyeHZjam9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMW1iMk4xY3kxaWIzSmtaWEl0WTI5c2IzSXBPMXh1ZlZ4dVhHNHVkMmxuWlhRdGMyVnNaV04wSUQ0Z2MyVnNaV04wSUQ0Z2IzQjBhVzl1SUh0Y2JpQWdJQ0J3WVdSa2FXNW5MV3hsWm5RNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXdkWFF0Y0dGa1pHbHVaeWs3WEc0Z0lDQWdiR2x1WlMxb1pXbG5hSFE2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMV2hsYVdkb2RDazdYRzRnSUNBZ0x5b2diR2x1WlMxb1pXbG5hSFFnWkc5bGMyNG5kQ0IzYjNKcklHOXVJSE52YldVZ1luSnZkM05sY25NZ1ptOXlJSE5sYkdWamRDQnZjSFJwYjI1eklDb3ZYRzRnSUNBZ2NHRmtaR2x1WnkxMGIzQTZJR05oYkdNb2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJteHBibVV0YUdWcFoyaDBLUzEyWVhJb0xTMXFjQzEzYVdSblpYUnpMV1p2Ym5RdGMybDZaU2t2TWlrN1hHNGdJQ0FnY0dGa1pHbHVaeTFpYjNSMGIyMDZJR05oYkdNb2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJteHBibVV0YUdWcFoyaDBLUzEyWVhJb0xTMXFjQzEzYVdSblpYUnpMV1p2Ym5RdGMybDZaU2t2TWlrN1hHNTlYRzVjYmx4dVhHNHZLaUJVYjJkbmJHVWdRblYwZEc5dWN5QlRkSGxzYVc1bklDb3ZYRzVjYmk1M2FXUm5aWFF0ZEc5bloyeGxMV0oxZEhSdmJuTWdlMXh1SUNBZ0lHeHBibVV0YUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMW9aV2xuYUhRcE8xeHVmVnh1WEc0dWQybGtaMlYwTFhSdloyZHNaUzFpZFhSMGIyNXpJQzUzYVdSblpYUXRkRzluWjJ4bExXSjFkSFJ2YmlCN1hHNGdJQ0FnYldGeVoybHVMV3hsWm5RNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGJXRnlaMmx1S1R0Y2JpQWdJQ0J0WVhKbmFXNHRjbWxuYUhRNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGJXRnlaMmx1S1R0Y2JuMWNibHh1TG5kcFpHZGxkQzEwYjJkbmJHVXRZblYwZEc5dWN5QXVhblZ3ZVhSbGNpMWlkWFIwYjI0NlpHbHpZV0pzWldRZ2UxeHVJQ0FnSUc5d1lXTnBkSGs2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10WkdsellXSnNaV1F0YjNCaFkybDBlU2s3WEc1OVhHNWNiaThxSUZKaFpHbHZJRUoxZEhSdmJuTWdVM1I1YkdsdVp5QXFMMXh1WEc0dWQybGtaMlYwTFhKaFpHbHZJSHRjYmlBZ0lDQjNhV1IwYURvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJteHBibVV0ZDJsa2RHZ3BPMXh1SUNBZ0lHeHBibVV0YUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMW9aV2xuYUhRcE8xeHVmVnh1WEc0dWQybGtaMlYwTFhKaFpHbHZMV0p2ZUNCN1hHNGdJQ0FnWkdsemNHeGhlVG9nWm14bGVEdGNiaUFnSUNCbWJHVjRMV1JwY21WamRHbHZiam9nWTI5c2RXMXVPMXh1SUNBZ0lHRnNhV2R1TFdsMFpXMXpPaUJ6ZEhKbGRHTm9PMXh1SUNBZ0lHSnZlQzF6YVhwcGJtYzZJR0p2Y21SbGNpMWliM2c3WEc0Z0lDQWdabXhsZUMxbmNtOTNPaUF4TzF4dUlDQWdJRzFoY21kcGJpMWliM1IwYjIwNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGNtRmthVzh0YVhSbGJTMW9aV2xuYUhRdFlXUnFkWE4wYldWdWRDazdYRzU5WEc1Y2JpNTNhV1JuWlhRdGNtRmthVzh0WW05NElHeGhZbVZzSUh0Y2JpQWdJQ0JvWldsbmFIUTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRjbUZrYVc4dGFYUmxiUzFvWldsbmFIUXBPMXh1SUNBZ0lHeHBibVV0YUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMWEpoWkdsdkxXbDBaVzB0YUdWcFoyaDBLVHRjYmlBZ0lDQm1iMjUwTFhOcGVtVTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRabTl1ZEMxemFYcGxLVHRjYm4xY2JseHVMbmRwWkdkbGRDMXlZV1JwYnkxaWIzZ2dhVzV3ZFhRZ2UxeHVJQ0FnSUdobGFXZG9kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTF5WVdScGJ5MXBkR1Z0TFdobGFXZG9kQ2s3WEc0Z0lDQWdiR2x1WlMxb1pXbG5hSFE2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10Y21Ga2FXOHRhWFJsYlMxb1pXbG5hSFFwTzF4dUlDQWdJRzFoY21kcGJqb2dNQ0JqWVd4aktDQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHVjSFYwTFhCaFpHUnBibWNwSUNvZ01pQXBJREFnTVhCNE8xeHVJQ0FnSUdac2IyRjBPaUJzWldaME8xeHVmVnh1WEc0dktpQkRiMnh2Y2lCUWFXTnJaWElnVTNSNWJHbHVaeUFxTDF4dVhHNHVkMmxrWjJWMExXTnZiRzl5Y0dsamEyVnlJSHRjYmlBZ0lDQjNhV1IwYURvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJteHBibVV0ZDJsa2RHZ3BPMXh1SUNBZ0lHaGxhV2RvZERvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJteHBibVV0YUdWcFoyaDBLVHRjYmlBZ0lDQnNhVzVsTFdobGFXZG9kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRhR1ZwWjJoMEtUdGNibjFjYmx4dUxuZHBaR2RsZEMxamIyeHZjbkJwWTJ0bGNpQStJQzUzYVdSblpYUXRZMjlzYjNKd2FXTnJaWEl0YVc1d2RYUWdlMXh1SUNBZ0lHWnNaWGd0WjNKdmR6b2dNVHRjYmlBZ0lDQm1iR1Y0TFhOb2NtbHVhem9nTVR0Y2JpQWdJQ0J0YVc0dGQybGtkR2c2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMWGRwWkhSb0xYUnBibmtwTzF4dWZWeHVYRzR1ZDJsa1oyVjBMV052Ykc5eWNHbGphMlZ5SUdsdWNIVjBXM1I1Y0dVOVhDSmpiMnh2Y2x3aVhTQjdYRzRnSUNBZ2QybGtkR2c2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1c2FXNWxMV2hsYVdkb2RDazdYRzRnSUNBZ2FHVnBaMmgwT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWJHbHVaUzFvWldsbmFIUXBPMXh1SUNBZ0lIQmhaR1JwYm1jNklEQWdNbkI0T3lBdktpQnRZV3RsSUhSb1pTQmpiMnh2Y2lCemNYVmhjbVVnWVdOMGRXRnNiSGtnYzNGMVlYSmxJRzl1SUVOb2NtOXRaU0J2YmlCUFV5QllJQ292WEc0Z0lDQWdZbUZqYTJkeWIzVnVaRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMWlZV05yWjNKdmRXNWtMV052Ykc5eUtUdGNiaUFnSUNCamIyeHZjam9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMWpiMnh2Y2lrN1hHNGdJQ0FnWW05eVpHVnlPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1Y0hWMExXSnZjbVJsY2kxM2FXUjBhQ2tnYzI5c2FXUWdkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibkIxZEMxaWIzSmtaWEl0WTI5c2IzSXBPMXh1SUNBZ0lHSnZjbVJsY2kxc1pXWjBPaUJ1YjI1bE8xeHVJQ0FnSUdac1pYZ3RaM0p2ZHpvZ01EdGNiaUFnSUNCbWJHVjRMWE5vY21sdWF6b2dNRHRjYmlBZ0lDQmliM2d0YzJsNmFXNW5PaUJpYjNKa1pYSXRZbTk0TzF4dUlDQWdJR0ZzYVdkdUxYTmxiR1k2SUhOMGNtVjBZMmc3WEc0Z0lDQWdiM1YwYkdsdVpUb2dibTl1WlNBaGFXMXdiM0owWVc1ME8xeHVmVnh1WEc0dWQybGtaMlYwTFdOdmJHOXljR2xqYTJWeUxtTnZibU5wYzJVZ2FXNXdkWFJiZEhsd1pUMWNJbU52Ykc5eVhDSmRJSHRjYmlBZ0lDQmliM0prWlhJdGJHVm1kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMWliM0prWlhJdGQybGtkR2dwSUhOdmJHbGtJSFpoY2lndExXcHdMWGRwWkdkbGRITXRhVzV3ZFhRdFltOXlaR1Z5TFdOdmJHOXlLVHRjYm4xY2JseHVMbmRwWkdkbGRDMWpiMnh2Y25CcFkydGxjaUJwYm5CMWRGdDBlWEJsUFZ3aVkyOXNiM0pjSWwwNlptOWpkWE1zSUM1M2FXUm5aWFF0WTI5c2IzSndhV05yWlhJZ2FXNXdkWFJiZEhsd1pUMWNJblJsZUhSY0lsMDZabTlqZFhNZ2UxeHVJQ0FnSUdKdmNtUmxjaTFqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibkIxZEMxbWIyTjFjeTFpYjNKa1pYSXRZMjlzYjNJcE8xeHVmVnh1WEc0dWQybGtaMlYwTFdOdmJHOXljR2xqYTJWeUlHbHVjSFYwVzNSNWNHVTlYQ0owWlhoMFhDSmRJSHRjYmlBZ0lDQm1iR1Y0TFdkeWIzYzZJREU3WEc0Z0lDQWdiM1YwYkdsdVpUb2dibTl1WlNBaGFXMXdiM0owWVc1ME8xeHVJQ0FnSUdobGFXZG9kRG9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm14cGJtVXRhR1ZwWjJoMEtUdGNiaUFnSUNCc2FXNWxMV2hsYVdkb2REb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibXhwYm1VdGFHVnBaMmgwS1R0Y2JpQWdJQ0JpWVdOclozSnZkVzVrT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWNIVjBMV0poWTJ0bmNtOTFibVF0WTI5c2IzSXBPMXh1SUNBZ0lHTnZiRzl5T2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWNIVjBMV052Ykc5eUtUdGNiaUFnSUNCaWIzSmtaWEk2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10YVc1d2RYUXRZbTl5WkdWeUxYZHBaSFJvS1NCemIyeHBaQ0IyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1Y0hWMExXSnZjbVJsY2kxamIyeHZjaWs3WEc0Z0lDQWdabTl1ZEMxemFYcGxPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV1p2Ym5RdGMybDZaU2s3WEc0Z0lDQWdjR0ZrWkdsdVp6b2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibkIxZEMxd1lXUmthVzVuS1NCallXeGpLQ0IyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1Y0hWMExYQmhaR1JwYm1jcElDb2dJRElnS1R0Y2JpQWdJQ0J0YVc0dGQybGtkR2c2SURBN0lDOHFJRlJvYVhNZ2JXRnJaWE1nYVhRZ2NHOXpjMmxpYkdVZ1ptOXlJSFJvWlNCbWJHVjRZbTk0SUhSdklITm9jbWx1YXlCMGFHbHpJR2x1Y0hWMElDb3ZYRzRnSUNBZ1pteGxlQzF6YUhKcGJtczZJREU3WEc0Z0lDQWdZbTk0TFhOcGVtbHVaem9nWW05eVpHVnlMV0p2ZUR0Y2JuMWNibHh1TG5kcFpHZGxkQzFqYjJ4dmNuQnBZMnRsY2lCcGJuQjFkRnQwZVhCbFBWd2lkR1Y0ZEZ3aVhUcGthWE5oWW14bFpDQjdYRzRnSUNBZ2IzQmhZMmwwZVRvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxa2FYTmhZbXhsWkMxdmNHRmphWFI1S1R0Y2JuMWNibHh1THlvZ1JHRjBaU0JRYVdOclpYSWdVM1I1YkdsdVp5QXFMMXh1WEc0dWQybGtaMlYwTFdSaGRHVndhV05yWlhJZ2UxeHVJQ0FnSUhkcFpIUm9PaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMTNhV1IwYUNrN1hHNGdJQ0FnYUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2x1YkdsdVpTMW9aV2xuYUhRcE8xeHVJQ0FnSUd4cGJtVXRhR1ZwWjJoME9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHViR2x1WlMxb1pXbG5hSFFwTzF4dWZWeHVYRzR1ZDJsa1oyVjBMV1JoZEdWd2FXTnJaWElnYVc1d2RYUmJkSGx3WlQxY0ltUmhkR1ZjSWwwZ2UxeHVJQ0FnSUdac1pYZ3RaM0p2ZHpvZ01UdGNiaUFnSUNCbWJHVjRMWE5vY21sdWF6b2dNVHRjYmlBZ0lDQnRhVzR0ZDJsa2RHZzZJREE3SUM4cUlGUm9hWE1nYldGclpYTWdhWFFnY0c5emMybGliR1VnWm05eUlIUm9aU0JtYkdWNFltOTRJSFJ2SUhOb2NtbHVheUIwYUdseklHbHVjSFYwSUNvdlhHNGdJQ0FnYjNWMGJHbHVaVG9nYm05dVpTQWhhVzF3YjNKMFlXNTBPMXh1SUNBZ0lHaGxhV2RvZERvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxcGJteHBibVV0YUdWcFoyaDBLVHRjYmlBZ0lDQmliM0prWlhJNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFXNXdkWFF0WW05eVpHVnlMWGRwWkhSb0tTQnpiMnhwWkNCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWNIVjBMV0p2Y21SbGNpMWpiMnh2Y2lrN1hHNGdJQ0FnWW1GamEyZHliM1Z1WkMxamIyeHZjam9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMWlZV05yWjNKdmRXNWtMV052Ykc5eUtUdGNiaUFnSUNCamIyeHZjam9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMWpiMnh2Y2lrN1hHNGdJQ0FnWm05dWRDMXphWHBsT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdadmJuUXRjMmw2WlNrN1hHNGdJQ0FnY0dGa1pHbHVaem9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMXdZV1JrYVc1bktTQmpZV3hqS0NCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdsdWNIVjBMWEJoWkdScGJtY3BJQ29nSURJZ0tUdGNiaUFnSUNCaWIzZ3RjMmw2YVc1bk9pQmliM0prWlhJdFltOTRPMXh1ZlZ4dVhHNHVkMmxrWjJWMExXUmhkR1Z3YVdOclpYSWdhVzV3ZFhSYmRIbHdaVDFjSW1SaGRHVmNJbDA2Wm05amRYTWdlMXh1SUNBZ0lHSnZjbVJsY2kxamIyeHZjam9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFwYm5CMWRDMW1iMk4xY3kxaWIzSmtaWEl0WTI5c2IzSXBPMXh1ZlZ4dVhHNHVkMmxrWjJWMExXUmhkR1Z3YVdOclpYSWdhVzV3ZFhSYmRIbHdaVDFjSW1SaGRHVmNJbDA2YVc1MllXeHBaQ0I3WEc0Z0lDQWdZbTl5WkdWeUxXTnZiRzl5T2lCMllYSW9MUzFxY0MxM1lYSnVMV052Ykc5eU1TazdYRzU5WEc1Y2JpNTNhV1JuWlhRdFpHRjBaWEJwWTJ0bGNpQnBibkIxZEZ0MGVYQmxQVndpWkdGMFpWd2lYVHBrYVhOaFlteGxaQ0I3WEc0Z0lDQWdiM0JoWTJsMGVUb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MWthWE5oWW14bFpDMXZjR0ZqYVhSNUtUdGNibjFjYmx4dUx5b2dVR3hoZVNCWGFXUm5aWFFnS2k5Y2JseHVMbmRwWkdkbGRDMXdiR0Y1SUh0Y2JpQWdJQ0IzYVdSMGFEb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MXBibXhwYm1VdGQybGtkR2d0YzJodmNuUXBPMXh1SUNBZ0lHUnBjM0JzWVhrNklHWnNaWGc3WEc0Z0lDQWdZV3hwWjI0dGFYUmxiWE02SUhOMGNtVjBZMmc3WEc1OVhHNWNiaTUzYVdSblpYUXRjR3hoZVNBdWFuVndlWFJsY2kxaWRYUjBiMjRnZTF4dUlDQWdJR1pzWlhndFozSnZkem9nTVR0Y2JpQWdJQ0JvWldsbmFIUTZJR0YxZEc4N1hHNTlYRzVjYmk1M2FXUm5aWFF0Y0d4aGVTQXVhblZ3ZVhSbGNpMWlkWFIwYjI0NlpHbHpZV0pzWldRZ2UxeHVJQ0FnSUc5d1lXTnBkSGs2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10WkdsellXSnNaV1F0YjNCaFkybDBlU2s3WEc1OVhHNWNiaThxSUZSaFlpQlhhV1JuWlhRZ0tpOWNibHh1TG1wMWNIbDBaWEl0ZDJsa1oyVjBjeTUzYVdSblpYUXRkR0ZpSUh0Y2JpQWdJQ0JrYVhOd2JHRjVPaUJtYkdWNE8xeHVJQ0FnSUdac1pYZ3RaR2x5WldOMGFXOXVPaUJqYjJ4MWJXNDdYRzU5WEc1Y2JpNXFkWEI1ZEdWeUxYZHBaR2RsZEhNdWQybGtaMlYwTFhSaFlpQStJQzV3TFZSaFlrSmhjaUI3WEc0Z0lDQWdMeW9nVG1WalpYTnpZWEo1SUhOdklIUm9ZWFFnWVNCMFlXSWdZMkZ1SUdKbElITm9hV1owWldRZ1pHOTNiaUIwYnlCdmRtVnliR0Y1SUhSb1pTQmliM0prWlhJZ2IyWWdkR2hsSUdKdmVDQmlaV3h2ZHk0Z0tpOWNiaUFnSUNCdmRtVnlabXh2ZHkxNE9pQjJhWE5wWW14bE8xeHVJQ0FnSUc5MlpYSm1iRzkzTFhrNklIWnBjMmxpYkdVN1hHNTlYRzVjYmk1cWRYQjVkR1Z5TFhkcFpHZGxkSE11ZDJsa1oyVjBMWFJoWWlBK0lDNXdMVlJoWWtKaGNpQStJQzV3TFZSaFlrSmhjaTFqYjI1MFpXNTBJSHRjYmlBZ0lDQXZLaUJOWVd0bElITjFjbVVnZEdoaGRDQjBhR1VnZEdGaUlHZHliM2R6SUdaeWIyMGdZbTkwZEc5dElIVndJQ292WEc0Z0lDQWdZV3hwWjI0dGFYUmxiWE02SUdac1pYZ3RaVzVrTzF4dUlDQWdJRzFwYmkxM2FXUjBhRG9nTUR0Y2JpQWdJQ0J0YVc0dGFHVnBaMmgwT2lBd08xeHVmVnh1WEc0dWFuVndlWFJsY2kxM2FXUm5aWFJ6TG5kcFpHZGxkQzEwWVdJZ1BpQXVkMmxrWjJWMExYUmhZaTFqYjI1MFpXNTBjeUI3WEc0Z0lDQWdkMmxrZEdnNklERXdNQ1U3WEc0Z0lDQWdZbTk0TFhOcGVtbHVaem9nWW05eVpHVnlMV0p2ZUR0Y2JpQWdJQ0J0WVhKbmFXNDZJREE3WEc0Z0lDQWdZbUZqYTJkeWIzVnVaRG9nZG1GeUtDMHRhbkF0YkdGNWIzVjBMV052Ykc5eU1TazdYRzRnSUNBZ1kyOXNiM0k2SUhaaGNpZ3RMV3B3TFhWcExXWnZiblF0WTI5c2IzSXhLVHRjYmlBZ0lDQmliM0prWlhJNklIWmhjaWd0TFdwd0xXSnZjbVJsY2kxM2FXUjBhQ2tnYzI5c2FXUWdkbUZ5S0MwdGFuQXRZbTl5WkdWeUxXTnZiRzl5TVNrN1hHNGdJQ0FnY0dGa1pHbHVaem9nZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFqYjI1MFlXbHVaWEl0Y0dGa1pHbHVaeWs3WEc0Z0lDQWdabXhsZUMxbmNtOTNPaUF4TzF4dUlDQWdJRzkyWlhKbWJHOTNPaUJoZFhSdk8xeHVmVnh1WEc0dWFuVndlWFJsY2kxM2FXUm5aWFJ6TG5kcFpHZGxkQzEwWVdJZ1BpQXVjQzFVWVdKQ1lYSWdlMXh1SUNBZ0lHWnZiblE2SUhaaGNpZ3RMV3B3TFhkcFpHZGxkSE10Wm05dWRDMXphWHBsS1NCSVpXeDJaWFJwWTJFc0lFRnlhV0ZzTENCellXNXpMWE5sY21sbU8xeHVJQ0FnSUcxcGJpMW9aV2xuYUhRNklHTmhiR01vZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFvYjNKcGVtOXVkR0ZzTFhSaFlpMW9aV2xuYUhRcElDc2dkbUZ5S0MwdGFuQXRZbTl5WkdWeUxYZHBaSFJvS1NrN1hHNTlYRzVjYmk1cWRYQjVkR1Z5TFhkcFpHZGxkSE11ZDJsa1oyVjBMWFJoWWlBK0lDNXdMVlJoWWtKaGNpQXVjQzFVWVdKQ1lYSXRkR0ZpSUh0Y2JpQWdJQ0JtYkdWNE9pQXdJREVnZG1GeUtDMHRhbkF0ZDJsa1oyVjBjeTFvYjNKcGVtOXVkR0ZzTFhSaFlpMTNhV1IwYUNrN1hHNGdJQ0FnYldsdUxYZHBaSFJvT2lBek5YQjRPMXh1SUNBZ0lHMXBiaTFvWldsbmFIUTZJR05oYkdNb2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxb2IzSnBlbTl1ZEdGc0xYUmhZaTFvWldsbmFIUXBJQ3NnZG1GeUtDMHRhbkF0WW05eVpHVnlMWGRwWkhSb0tTazdYRzRnSUNBZ2JHbHVaUzFvWldsbmFIUTZJSFpoY2lndExXcHdMWGRwWkdkbGRITXRhRzl5YVhwdmJuUmhiQzEwWVdJdGFHVnBaMmgwS1R0Y2JpQWdJQ0J0WVhKbmFXNHRiR1ZtZERvZ1kyRnNZeWd0TVNBcUlIWmhjaWd0TFdwd0xXSnZjbVJsY2kxM2FXUjBhQ2twTzF4dUlDQWdJSEJoWkdScGJtYzZJREJ3ZUNBeE1IQjRPMXh1SUNBZ0lHSmhZMnRuY205MWJtUTZJSFpoY2lndExXcHdMV3hoZVc5MWRDMWpiMnh2Y2pJcE8xeHVJQ0FnSUdOdmJHOXlPaUIyWVhJb0xTMXFjQzExYVMxbWIyNTBMV052Ykc5eU1pazdYRzRnSUNBZ1ltOXlaR1Z5T2lCMllYSW9MUzFxY0MxaWIzSmtaWEl0ZDJsa2RHZ3BJSE52Ykdsa0lIWmhjaWd0TFdwd0xXSnZjbVJsY2kxamIyeHZjakVwTzF4dUlDQWdJR0p2Y21SbGNpMWliM1IwYjIwNklHNXZibVU3WEc0Z0lDQWdjRzl6YVhScGIyNDZJSEpsYkdGMGFYWmxPMXh1ZlZ4dVhHNHVhblZ3ZVhSbGNpMTNhV1JuWlhSekxuZHBaR2RsZEMxMFlXSWdQaUF1Y0MxVVlXSkNZWElnTG5BdFZHRmlRbUZ5TFhSaFlpNXdMVzF2WkMxamRYSnlaVzUwSUh0Y2JpQWdJQ0JqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRkV2t0Wm05dWRDMWpiMnh2Y2pBcE8xeHVJQ0FnSUM4cUlGZGxJSGRoYm5RZ2RHaGxJR0poWTJ0bmNtOTFibVFnZEc4Z2JXRjBZMmdnZEdobElIUmhZaUJqYjI1MFpXNTBJR0poWTJ0bmNtOTFibVFnS2k5Y2JpQWdJQ0JpWVdOclozSnZkVzVrT2lCMllYSW9MUzFxY0Mxc1lYbHZkWFF0WTI5c2IzSXhLVHRjYmlBZ0lDQnRhVzR0YUdWcFoyaDBPaUJqWVd4aktIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdGFHOXlhWHB2Ym5SaGJDMTBZV0l0YUdWcFoyaDBLU0FySURJZ0tpQjJZWElvTFMxcWNDMWliM0prWlhJdGQybGtkR2dwS1R0Y2JpQWdJQ0IwY21GdWMyWnZjbTA2SUhSeVlXNXpiR0YwWlZrb2RtRnlLQzB0YW5BdFltOXlaR1Z5TFhkcFpIUm9LU2s3WEc0Z0lDQWdiM1psY21ac2IzYzZJSFpwYzJsaWJHVTdYRzU5WEc1Y2JpNXFkWEI1ZEdWeUxYZHBaR2RsZEhNdWQybGtaMlYwTFhSaFlpQStJQzV3TFZSaFlrSmhjaUF1Y0MxVVlXSkNZWEl0ZEdGaUxuQXRiVzlrTFdOMWNuSmxiblE2WW1WbWIzSmxJSHRjYmlBZ0lDQndiM05wZEdsdmJqb2dZV0p6YjJ4MWRHVTdYRzRnSUNBZ2RHOXdPaUJqWVd4aktDMHhJQ29nZG1GeUtDMHRhbkF0WW05eVpHVnlMWGRwWkhSb0tTazdYRzRnSUNBZ2JHVm1kRG9nWTJGc1l5Z3RNU0FxSUhaaGNpZ3RMV3B3TFdKdmNtUmxjaTEzYVdSMGFDa3BPMXh1SUNBZ0lHTnZiblJsYm5RNklDY25PMXh1SUNBZ0lHaGxhV2RvZERvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxb2IzSnBlbTl1ZEdGc0xYUmhZaTEwYjNBdFltOXlaR1Z5S1R0Y2JpQWdJQ0IzYVdSMGFEb2dZMkZzWXlneE1EQWxJQ3NnTWlBcUlIWmhjaWd0TFdwd0xXSnZjbVJsY2kxM2FXUjBhQ2twTzF4dUlDQWdJR0poWTJ0bmNtOTFibVE2SUhaaGNpZ3RMV3B3TFdKeVlXNWtMV052Ykc5eU1TazdYRzU5WEc1Y2JpNXFkWEI1ZEdWeUxYZHBaR2RsZEhNdWQybGtaMlYwTFhSaFlpQStJQzV3TFZSaFlrSmhjaUF1Y0MxVVlXSkNZWEl0ZEdGaU9tWnBjbk4wTFdOb2FXeGtJSHRjYmlBZ0lDQnRZWEpuYVc0dGJHVm1kRG9nTUR0Y2JuMWNibHh1TG1wMWNIbDBaWEl0ZDJsa1oyVjBjeTUzYVdSblpYUXRkR0ZpSUQ0Z0xuQXRWR0ZpUW1GeUlDNXdMVlJoWWtKaGNpMTBZV0k2YUc5MlpYSTZibTkwS0M1d0xXMXZaQzFqZFhKeVpXNTBLU0I3WEc0Z0lDQWdZbUZqYTJkeWIzVnVaRG9nZG1GeUtDMHRhbkF0YkdGNWIzVjBMV052Ykc5eU1TazdYRzRnSUNBZ1kyOXNiM0k2SUhaaGNpZ3RMV3B3TFhWcExXWnZiblF0WTI5c2IzSXhLVHRjYm4xY2JseHVMbXAxY0hsMFpYSXRkMmxrWjJWMGN5NTNhV1JuWlhRdGRHRmlJRDRnTG5BdFZHRmlRbUZ5SUM1d0xXMXZaQzFqYkc5ellXSnNaU0ErSUM1d0xWUmhZa0poY2kxMFlXSkRiRzl6WlVsamIyNGdlMXh1SUNBZ0lHMWhjbWRwYmkxc1pXWjBPaUEwY0hnN1hHNTlYRzVjYmk1cWRYQjVkR1Z5TFhkcFpHZGxkSE11ZDJsa1oyVjBMWFJoWWlBK0lDNXdMVlJoWWtKaGNpQXVjQzF0YjJRdFkyeHZjMkZpYkdVZ1BpQXVjQzFVWVdKQ1lYSXRkR0ZpUTJ4dmMyVkpZMjl1T21KbFptOXlaU0I3WEc0Z0lDQWdabTl1ZEMxbVlXMXBiSGs2SUVadmJuUkJkMlZ6YjIxbE8xeHVJQ0FnSUdOdmJuUmxiblE2SUNkY1hHWXdNR1FuT3lBdktpQmpiRzl6WlNBcUwxeHVmVnh1WEc0dWFuVndlWFJsY2kxM2FXUm5aWFJ6TG5kcFpHZGxkQzEwWVdJZ1BpQXVjQzFVWVdKQ1lYSWdMbkF0VkdGaVFtRnlMWFJoWWtsamIyNHNYRzR1YW5Wd2VYUmxjaTEzYVdSblpYUnpMbmRwWkdkbGRDMTBZV0lnUGlBdWNDMVVZV0pDWVhJZ0xuQXRWR0ZpUW1GeUxYUmhZa3hoWW1Wc0xGeHVMbXAxY0hsMFpYSXRkMmxrWjJWMGN5NTNhV1JuWlhRdGRHRmlJRDRnTG5BdFZHRmlRbUZ5SUM1d0xWUmhZa0poY2kxMFlXSkRiRzl6WlVsamIyNGdlMXh1SUNBZ0lHeHBibVV0YUdWcFoyaDBPaUIyWVhJb0xTMXFjQzEzYVdSblpYUnpMV2h2Y21sNmIyNTBZV3d0ZEdGaUxXaGxhV2RvZENrN1hHNTlYRzVjYmk4cUlFRmpZMjl5WkdsdmJpQlhhV1JuWlhRZ0tpOWNibHh1TG5BdFEyOXNiR0Z3YzJVZ2UxeHVJQ0FnSUdScGMzQnNZWGs2SUdac1pYZzdYRzRnSUNBZ1pteGxlQzFrYVhKbFkzUnBiMjQ2SUdOdmJIVnRianRjYmlBZ0lDQmhiR2xuYmkxcGRHVnRjem9nYzNSeVpYUmphRHRjYm4xY2JseHVMbkF0UTI5c2JHRndjMlV0YUdWaFpHVnlJSHRjYmlBZ0lDQndZV1JrYVc1bk9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHVjSFYwTFhCaFpHUnBibWNwTzF4dUlDQWdJR04xY25OdmNqb2djRzlwYm5SbGNqdGNiaUFnSUNCamIyeHZjam9nZG1GeUtDMHRhbkF0ZFdrdFptOXVkQzFqYjJ4dmNqSXBPMXh1SUNBZ0lHSmhZMnRuY205MWJtUXRZMjlzYjNJNklIWmhjaWd0TFdwd0xXeGhlVzkxZEMxamIyeHZjaklwTzF4dUlDQWdJR0p2Y21SbGNqb2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MWliM0prWlhJdGQybGtkR2dwSUhOdmJHbGtJSFpoY2lndExXcHdMV0p2Y21SbGNpMWpiMnh2Y2pFcE8xeHVJQ0FnSUhCaFpHUnBibWM2SUdOaGJHTW9kbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MWpiMjUwWVdsdVpYSXRjR0ZrWkdsdVp5a2dLaUF5SUM4Z015a2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MWpiMjUwWVdsdVpYSXRjR0ZrWkdsdVp5azdYRzRnSUNBZ1ptOXVkQzEzWldsbmFIUTZJR0p2YkdRN1hHNTlYRzVjYmk1d0xVTnZiR3hoY0hObExXaGxZV1JsY2pwb2IzWmxjaUI3WEc0Z0lDQWdZbUZqYTJkeWIzVnVaQzFqYjJ4dmNqb2dkbUZ5S0MwdGFuQXRiR0Y1YjNWMExXTnZiRzl5TVNrN1hHNGdJQ0FnWTI5c2IzSTZJSFpoY2lndExXcHdMWFZwTFdadmJuUXRZMjlzYjNJeEtUdGNibjFjYmx4dUxuQXRRMjlzYkdGd2MyVXRiM0JsYmlBK0lDNXdMVU52Ykd4aGNITmxMV2hsWVdSbGNpQjdYRzRnSUNBZ1ltRmphMmR5YjNWdVpDMWpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGJHRjViM1YwTFdOdmJHOXlNU2s3WEc0Z0lDQWdZMjlzYjNJNklIWmhjaWd0TFdwd0xYVnBMV1p2Ym5RdFkyOXNiM0l3S1R0Y2JpQWdJQ0JqZFhKemIzSTZJR1JsWm1GMWJIUTdYRzRnSUNBZ1ltOXlaR1Z5TFdKdmRIUnZiVG9nYm05dVpUdGNibjFjYmx4dUxuQXRRMjlzYkdGd2MyVWdMbkF0UTI5c2JHRndjMlV0YUdWaFpHVnlPanBpWldadmNtVWdlMXh1SUNBZ0lHTnZiblJsYm5RNklDZGNYR1l3WkdGY1hEQXdRVEFuT3lBZ0x5b2dZMkZ5WlhRdGNtbG5hSFFzSUc1dmJpMWljbVZoYTJsdVp5QnpjR0ZqWlNBcUwxeHVJQ0FnSUdScGMzQnNZWGs2SUdsdWJHbHVaUzFpYkc5amF6dGNiaUFnSUNCbWIyNTBPaUJ1YjNKdFlXd2dibTl5YldGc0lHNXZjbTFoYkNBeE5IQjRMekVnUm05dWRFRjNaWE52YldVN1hHNGdJQ0FnWm05dWRDMXphWHBsT2lCcGJtaGxjbWwwTzF4dUlDQWdJSFJsZUhRdGNtVnVaR1Z5YVc1bk9pQmhkWFJ2TzF4dUlDQWdJQzEzWldKcmFYUXRabTl1ZEMxemJXOXZkR2hwYm1jNklHRnVkR2xoYkdsaGMyVmtPMXh1SUNBZ0lDMXRiM290YjNONExXWnZiblF0YzIxdmIzUm9hVzVuT2lCbmNtRjVjMk5oYkdVN1hHNTlYRzVjYmk1d0xVTnZiR3hoY0hObExXOXdaVzRnUGlBdWNDMURiMnhzWVhCelpTMW9aV0ZrWlhJNk9tSmxabTl5WlNCN1hHNGdJQ0FnWTI5dWRHVnVkRG9nSjF4Y1pqQmtOMXhjTURCQk1DYzdJQzhxSUdOaGNtVjBMV1J2ZDI0c0lHNXZiaTFpY21WaGEybHVaeUJ6Y0dGalpTQXFMMXh1ZlZ4dVhHNHVjQzFEYjJ4c1lYQnpaUzFqYjI1MFpXNTBjeUI3WEc0Z0lDQWdjR0ZrWkdsdVp6b2dkbUZ5S0MwdGFuQXRkMmxrWjJWMGN5MWpiMjUwWVdsdVpYSXRjR0ZrWkdsdVp5azdYRzRnSUNBZ1ltRmphMmR5YjNWdVpDMWpiMnh2Y2pvZ2RtRnlLQzB0YW5BdGJHRjViM1YwTFdOdmJHOXlNU2s3WEc0Z0lDQWdZMjlzYjNJNklIWmhjaWd0TFdwd0xYVnBMV1p2Ym5RdFkyOXNiM0l4S1R0Y2JpQWdJQ0JpYjNKa1pYSXRiR1ZtZERvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxaWIzSmtaWEl0ZDJsa2RHZ3BJSE52Ykdsa0lIWmhjaWd0TFdwd0xXSnZjbVJsY2kxamIyeHZjakVwTzF4dUlDQWdJR0p2Y21SbGNpMXlhV2RvZERvZ2RtRnlLQzB0YW5BdGQybGtaMlYwY3kxaWIzSmtaWEl0ZDJsa2RHZ3BJSE52Ykdsa0lIWmhjaWd0TFdwd0xXSnZjbVJsY2kxamIyeHZjakVwTzF4dUlDQWdJR0p2Y21SbGNpMWliM1IwYjIwNklIWmhjaWd0TFdwd0xYZHBaR2RsZEhNdFltOXlaR1Z5TFhkcFpIUm9LU0J6YjJ4cFpDQjJZWElvTFMxcWNDMWliM0prWlhJdFkyOXNiM0l4S1R0Y2JpQWdJQ0J2ZG1WeVpteHZkem9nWVhWMGJ6dGNibjFjYmx4dUxuQXRRV05qYjNKa2FXOXVJSHRjYmlBZ0lDQmthWE53YkdGNU9pQm1iR1Y0TzF4dUlDQWdJR1pzWlhndFpHbHlaV04wYVc5dU9pQmpiMngxYlc0N1hHNGdJQ0FnWVd4cFoyNHRhWFJsYlhNNklITjBjbVYwWTJnN1hHNTlYRzVjYmk1d0xVRmpZMjl5WkdsdmJpQXVjQzFEYjJ4c1lYQnpaU0I3WEc0Z0lDQWdiV0Z5WjJsdUxXSnZkSFJ2YlRvZ01EdGNibjFjYmx4dUxuQXRRV05qYjNKa2FXOXVJQzV3TFVOdmJHeGhjSE5sSUNzZ0xuQXRRMjlzYkdGd2MyVWdlMXh1SUNBZ0lHMWhjbWRwYmkxMGIzQTZJRFJ3ZUR0Y2JuMWNibHh1WEc1Y2JpOHFJRWhVVFV3Z2QybGtaMlYwSUNvdlhHNWNiaTUzYVdSblpYUXRhSFJ0YkN3Z0xuZHBaR2RsZEMxb2RHMXNiV0YwYUNCN1hHNGdJQ0FnWm05dWRDMXphWHBsT2lCMllYSW9MUzFxY0MxM2FXUm5aWFJ6TFdadmJuUXRjMmw2WlNrN1hHNTlYRzVjYmk1M2FXUm5aWFF0YUhSdGJDQStJQzUzYVdSblpYUXRhSFJ0YkMxamIyNTBaVzUwTENBdWQybGtaMlYwTFdoMGJXeHRZWFJvSUQ0Z0xuZHBaR2RsZEMxb2RHMXNMV052Ym5SbGJuUWdlMXh1SUNBZ0lDOHFJRVpwYkd3Z2IzVjBJSFJvWlNCaGNtVmhJR2x1SUhSb1pTQklWRTFNSUhkcFpHZGxkQ0FxTDF4dUlDQWdJR0ZzYVdkdUxYTmxiR1k2SUhOMGNtVjBZMmc3WEc0Z0lDQWdabXhsZUMxbmNtOTNPaUF4TzF4dUlDQWdJR1pzWlhndGMyaHlhVzVyT2lBeE8xeHVJQ0FnSUM4cUlFMWhhMlZ6SUhOMWNtVWdkR2hsSUdKaGMyVnNhVzVsSUdseklITjBhV3hzSUdGc2FXZHVaV1FnZDJsMGFDQnZkR2hsY2lCbGJHVnRaVzUwY3lBcUwxeHVJQ0FnSUd4cGJtVXRhR1ZwWjJoME9pQjJZWElvTFMxcWNDMTNhV1JuWlhSekxXbHViR2x1WlMxb1pXbG5hSFFwTzF4dUlDQWdJQzhxSUUxaGEyVWdhWFFnY0c5emMybGliR1VnZEc4Z2FHRjJaU0JoWW5OdmJIVjBaV3g1TFhCdmMybDBhVzl1WldRZ1pXeGxiV1Z1ZEhNZ2FXNGdkR2hsSUdoMGJXd2dLaTljYmlBZ0lDQndiM05wZEdsdmJqb2djbVZzWVhScGRtVTdYRzU5WEc0aUxDSXZLaUJVYUdseklHWnBiR1VnYUdGeklHTnZaR1VnWkdWeWFYWmxaQ0JtY205dElGQm9iM053YUc5eVNsTWdRMU5USUdacGJHVnpMQ0JoY3lCdWIzUmxaQ0JpWld4dmR5NGdWR2hsSUd4cFkyVnVjMlVnWm05eUlIUm9hWE1nVUdodmMzQm9iM0pLVXlCamIyUmxJR2x6T2x4dVhHNURiM0I1Y21sbmFIUWdLR01wSURJd01UUXRNakF4Tnl3Z1VHaHZjM0JvYjNKS1V5QkRiMjUwY21saWRYUnZjbk5jYmtGc2JDQnlhV2RvZEhNZ2NtVnpaWEoyWldRdVhHNWNibEpsWkdsemRISnBZblYwYVc5dUlHRnVaQ0IxYzJVZ2FXNGdjMjkxY21ObElHRnVaQ0JpYVc1aGNua2dabTl5YlhNc0lIZHBkR2dnYjNJZ2QybDBhRzkxZEZ4dWJXOWthV1pwWTJGMGFXOXVMQ0JoY21VZ2NHVnliV2wwZEdWa0lIQnliM1pwWkdWa0lIUm9ZWFFnZEdobElHWnZiR3h2ZDJsdVp5QmpiMjVrYVhScGIyNXpJR0Z5WlNCdFpYUTZYRzVjYmlvZ1VtVmthWE4wY21saWRYUnBiMjV6SUc5bUlITnZkWEpqWlNCamIyUmxJRzExYzNRZ2NtVjBZV2x1SUhSb1pTQmhZbTkyWlNCamIzQjVjbWxuYUhRZ2JtOTBhV05sTENCMGFHbHpYRzRnSUd4cGMzUWdiMllnWTI5dVpHbDBhVzl1Y3lCaGJtUWdkR2hsSUdadmJHeHZkMmx1WnlCa2FYTmpiR0ZwYldWeUxseHVYRzRxSUZKbFpHbHpkSEpwWW5WMGFXOXVjeUJwYmlCaWFXNWhjbmtnWm05eWJTQnRkWE4wSUhKbGNISnZaSFZqWlNCMGFHVWdZV0p2ZG1VZ1kyOXdlWEpwWjJoMElHNXZkR2xqWlN4Y2JpQWdkR2hwY3lCc2FYTjBJRzltSUdOdmJtUnBkR2x2Ym5NZ1lXNWtJSFJvWlNCbWIyeHNiM2RwYm1jZ1pHbHpZMnhoYVcxbGNpQnBiaUIwYUdVZ1pHOWpkVzFsYm5SaGRHbHZibHh1SUNCaGJtUXZiM0lnYjNSb1pYSWdiV0YwWlhKcFlXeHpJSEJ5YjNacFpHVmtJSGRwZEdnZ2RHaGxJR1JwYzNSeWFXSjFkR2x2Ymk1Y2JseHVLaUJPWldsMGFHVnlJSFJvWlNCdVlXMWxJRzltSUhSb1pTQmpiM0I1Y21sbmFIUWdhRzlzWkdWeUlHNXZjaUIwYUdVZ2JtRnRaWE1nYjJZZ2FYUnpYRzRnSUdOdmJuUnlhV0oxZEc5eWN5QnRZWGtnWW1VZ2RYTmxaQ0IwYnlCbGJtUnZjbk5sSUc5eUlIQnliMjF2ZEdVZ2NISnZaSFZqZEhNZ1pHVnlhWFpsWkNCbWNtOXRYRzRnSUhSb2FYTWdjMjltZEhkaGNtVWdkMmwwYUc5MWRDQnpjR1ZqYVdacFl5QndjbWx2Y2lCM2NtbDBkR1Z1SUhCbGNtMXBjM05wYjI0dVhHNWNibFJJU1ZNZ1UwOUdWRmRCVWtVZ1NWTWdVRkpQVmtsRVJVUWdRbGtnVkVoRklFTlBVRmxTU1VkSVZDQklUMHhFUlZKVElFRk9SQ0JEVDA1VVVrbENWVlJQVWxNZ1hDSkJVeUJKVTF3aVhHNUJUa1FnUVU1WklFVllVRkpGVTFNZ1QxSWdTVTFRVEVsRlJDQlhRVkpTUVU1VVNVVlRMQ0JKVGtOTVZVUkpUa2NzSUVKVlZDQk9UMVFnVEVsTlNWUkZSQ0JVVHl3Z1ZFaEZYRzVKVFZCTVNVVkVJRmRCVWxKQlRsUkpSVk1nVDBZZ1RVVlNRMGhCVGxSQlFrbE1TVlJaSUVGT1JDQkdTVlJPUlZOVElFWlBVaUJCSUZCQlVsUkpRMVZNUVZJZ1VGVlNVRTlUUlNCQlVrVmNia1JKVTBOTVFVbE5SVVF1SUVsT0lFNVBJRVZXUlU1VUlGTklRVXhNSUZSSVJTQkRUMUJaVWtsSFNGUWdTRTlNUkVWU0lFOVNJRU5QVGxSU1NVSlZWRTlTVXlCQ1JTQk1TVUZDVEVWY2JrWlBVaUJCVGxrZ1JFbFNSVU5VTENCSlRrUkpVa1ZEVkN3Z1NVNURTVVJGVGxSQlRDd2dVMUJGUTBsQlRDd2dSVmhGVFZCTVFWSlpMQ0JQVWlCRFQwNVRSVkZWUlU1VVNVRk1YRzVFUVUxQlIwVlRJQ2hKVGtOTVZVUkpUa2NzSUVKVlZDQk9UMVFnVEVsTlNWUkZSQ0JVVHl3Z1VGSlBRMVZTUlUxRlRsUWdUMFlnVTFWQ1UxUkpWRlZVUlNCSFQwOUVVeUJQVWx4dVUwVlNWa2xEUlZNN0lFeFBVMU1nVDBZZ1ZWTkZMQ0JFUVZSQkxDQlBVaUJRVWs5R1NWUlRPeUJQVWlCQ1ZWTkpUa1ZUVXlCSlRsUkZVbEpWVUZSSlQwNHBJRWhQVjBWV1JWSmNia05CVlZORlJDQkJUa1FnVDA0Z1FVNVpJRlJJUlU5U1dTQlBSaUJNU1VGQ1NVeEpWRmtzSUZkSVJWUklSVklnU1U0Z1EwOU9WRkpCUTFRc0lGTlVVa2xEVkNCTVNVRkNTVXhKVkZrc1hHNVBVaUJVVDFKVUlDaEpUa05NVlVSSlRrY2dUa1ZIVEVsSFJVNURSU0JQVWlCUFZFaEZVbGRKVTBVcElFRlNTVk5KVGtjZ1NVNGdRVTVaSUZkQldTQlBWVlFnVDBZZ1ZFaEZJRlZUUlZ4dVQwWWdWRWhKVXlCVFQwWlVWMEZTUlN3Z1JWWkZUaUJKUmlCQlJGWkpVMFZFSUU5R0lGUklSU0JRVDFOVFNVSkpURWxVV1NCUFJpQlRWVU5JSUVSQlRVRkhSUzVjYmx4dUtpOWNibHh1THlwY2JpQXFJRlJvWlNCbWIyeHNiM2RwYm1jZ2MyVmpkR2x2YmlCcGN5QmtaWEpwZG1Wa0lHWnliMjBnYUhSMGNITTZMeTluYVhSb2RXSXVZMjl0TDNCb2IzTndhRzl5YW5NdmNHaHZjM0JvYjNJdllteHZZaTh5TTJJNVpEQTNOV1ZpWXpWaU56TmhZakUwT0dJMlpXSm1Zekl3WVdZNU4yWTROVGN4TkdNMEwzQmhZMnRoWjJWekwzZHBaR2RsZEhNdmMzUjViR1V2ZEdGaVltRnlMbU56Y3lCY2JpQXFJRmRsSjNabElITmpiM0JsWkNCMGFHVWdjblZzWlhNZ2MyOGdkR2hoZENCMGFHVjVJR0Z5WlNCamIyNXphWE4wWlc1MElIZHBkR2dnWlhoaFkzUnNlU0J2ZFhJZ1kyOWtaUzVjYmlBcUwxeHVYRzR1YW5Wd2VYUmxjaTEzYVdSblpYUnpMbmRwWkdkbGRDMTBZV0lnUGlBdWNDMVVZV0pDWVhJZ2UxeHVJQ0JrYVhOd2JHRjVPaUJtYkdWNE8xeHVJQ0F0ZDJWaWEybDBMWFZ6WlhJdGMyVnNaV04wT2lCdWIyNWxPMXh1SUNBdGJXOTZMWFZ6WlhJdGMyVnNaV04wT2lCdWIyNWxPMXh1SUNBdGJYTXRkWE5sY2kxelpXeGxZM1E2SUc1dmJtVTdYRzRnSUhWelpYSXRjMlZzWldOME9pQnViMjVsTzF4dWZWeHVYRzVjYmk1cWRYQjVkR1Z5TFhkcFpHZGxkSE11ZDJsa1oyVjBMWFJoWWlBK0lDNXdMVlJoWWtKaGNsdGtZWFJoTFc5eWFXVnVkR0YwYVc5dVBTZG9iM0pwZW05dWRHRnNKMTBnZTF4dUlDQm1iR1Y0TFdScGNtVmpkR2x2YmpvZ2NtOTNPMXh1ZlZ4dVhHNWNiaTVxZFhCNWRHVnlMWGRwWkdkbGRITXVkMmxrWjJWMExYUmhZaUErSUM1d0xWUmhZa0poY2x0a1lYUmhMVzl5YVdWdWRHRjBhVzl1UFNkMlpYSjBhV05oYkNkZElIdGNiaUFnWm14bGVDMWthWEpsWTNScGIyNDZJR052YkhWdGJqdGNibjFjYmx4dVhHNHVhblZ3ZVhSbGNpMTNhV1JuWlhSekxuZHBaR2RsZEMxMFlXSWdQaUF1Y0MxVVlXSkNZWElnUGlBdWNDMVVZV0pDWVhJdFkyOXVkR1Z1ZENCN1hHNGdJRzFoY21kcGJqb2dNRHRjYmlBZ2NHRmtaR2x1WnpvZ01EdGNiaUFnWkdsemNHeGhlVG9nWm14bGVEdGNiaUFnWm14bGVEb2dNU0F4SUdGMWRHODdYRzRnSUd4cGMzUXRjM1I1YkdVdGRIbHdaVG9nYm05dVpUdGNibjFjYmx4dVhHNHVhblZ3ZVhSbGNpMTNhV1JuWlhSekxuZHBaR2RsZEMxMFlXSWdQaUF1Y0MxVVlXSkNZWEpiWkdGMFlTMXZjbWxsYm5SaGRHbHZiajBuYUc5eWFYcHZiblJoYkNkZElENGdMbkF0VkdGaVFtRnlMV052Ym5SbGJuUWdlMXh1SUNCbWJHVjRMV1JwY21WamRHbHZiam9nY205M08xeHVmVnh1WEc1Y2JpNXFkWEI1ZEdWeUxYZHBaR2RsZEhNdWQybGtaMlYwTFhSaFlpQStJQzV3TFZSaFlrSmhjbHRrWVhSaExXOXlhV1Z1ZEdGMGFXOXVQU2QyWlhKMGFXTmhiQ2RkSUQ0Z0xuQXRWR0ZpUW1GeUxXTnZiblJsYm5RZ2UxeHVJQ0JtYkdWNExXUnBjbVZqZEdsdmJqb2dZMjlzZFcxdU8xeHVmVnh1WEc1Y2JpNXFkWEI1ZEdWeUxYZHBaR2RsZEhNdWQybGtaMlYwTFhSaFlpQStJQzV3TFZSaFlrSmhjaUF1Y0MxVVlXSkNZWEl0ZEdGaUlIdGNiaUFnWkdsemNHeGhlVG9nWm14bGVEdGNiaUFnWm14bGVDMWthWEpsWTNScGIyNDZJSEp2ZHp0Y2JpQWdZbTk0TFhOcGVtbHVaem9nWW05eVpHVnlMV0p2ZUR0Y2JpQWdiM1psY21ac2IzYzZJR2hwWkdSbGJqdGNibjFjYmx4dVhHNHVhblZ3ZVhSbGNpMTNhV1JuWlhSekxuZHBaR2RsZEMxMFlXSWdQaUF1Y0MxVVlXSkNZWElnTG5BdFZHRmlRbUZ5TFhSaFlrbGpiMjRzWEc0dWFuVndlWFJsY2kxM2FXUm5aWFJ6TG5kcFpHZGxkQzEwWVdJZ1BpQXVjQzFVWVdKQ1lYSWdMbkF0VkdGaVFtRnlMWFJoWWtOc2IzTmxTV052YmlCN1hHNGdJR1pzWlhnNklEQWdNQ0JoZFhSdk8xeHVmVnh1WEc1Y2JpNXFkWEI1ZEdWeUxYZHBaR2RsZEhNdWQybGtaMlYwTFhSaFlpQStJQzV3TFZSaFlrSmhjaUF1Y0MxVVlXSkNZWEl0ZEdGaVRHRmlaV3dnZTF4dUlDQm1iR1Y0T2lBeElERWdZWFYwYnp0Y2JpQWdiM1psY21ac2IzYzZJR2hwWkdSbGJqdGNiaUFnZDJocGRHVXRjM0JoWTJVNklHNXZkM0poY0R0Y2JuMWNibHh1WEc0dWFuVndlWFJsY2kxM2FXUm5aWFJ6TG5kcFpHZGxkQzEwWVdJZ1BpQXVjQzFVWVdKQ1lYSWdMbkF0VkdGaVFtRnlMWFJoWWk1d0xXMXZaQzFvYVdSa1pXNGdlMXh1SUNCa2FYTndiR0Y1T2lCdWIyNWxJQ0ZwYlhCdmNuUmhiblE3WEc1OVhHNWNibHh1TG1wMWNIbDBaWEl0ZDJsa1oyVjBjeTUzYVdSblpYUXRkR0ZpSUQ0Z0xuQXRWR0ZpUW1GeUxuQXRiVzlrTFdSeVlXZG5hVzVuSUM1d0xWUmhZa0poY2kxMFlXSWdlMXh1SUNCd2IzTnBkR2x2YmpvZ2NtVnNZWFJwZG1VN1hHNTlYRzVjYmx4dUxtcDFjSGwwWlhJdGQybGtaMlYwY3k1M2FXUm5aWFF0ZEdGaUlENGdMbkF0VkdGaVFtRnlMbkF0Ylc5a0xXUnlZV2RuYVc1blcyUmhkR0V0YjNKcFpXNTBZWFJwYjI0OUoyaHZjbWw2YjI1MFlXd25YU0F1Y0MxVVlXSkNZWEl0ZEdGaUlIdGNiaUFnYkdWbWREb2dNRHRjYmlBZ2RISmhibk5wZEdsdmJqb2diR1ZtZENBeE5UQnRjeUJsWVhObE8xeHVmVnh1WEc1Y2JpNXFkWEI1ZEdWeUxYZHBaR2RsZEhNdWQybGtaMlYwTFhSaFlpQStJQzV3TFZSaFlrSmhjaTV3TFcxdlpDMWtjbUZuWjJsdVoxdGtZWFJoTFc5eWFXVnVkR0YwYVc5dVBTZDJaWEowYVdOaGJDZGRJQzV3TFZSaFlrSmhjaTEwWVdJZ2UxeHVJQ0IwYjNBNklEQTdYRzRnSUhSeVlXNXphWFJwYjI0NklIUnZjQ0F4TlRCdGN5QmxZWE5sTzF4dWZWeHVYRzVjYmk1cWRYQjVkR1Z5TFhkcFpHZGxkSE11ZDJsa1oyVjBMWFJoWWlBK0lDNXdMVlJoWWtKaGNpNXdMVzF2WkMxa2NtRm5aMmx1WnlBdWNDMVVZV0pDWVhJdGRHRmlMbkF0Ylc5a0xXUnlZV2RuYVc1bklIdGNiaUFnZEhKaGJuTnBkR2x2YmpvZ2JtOXVaVHRjYm4xY2JseHVMeW9nUlc1a0lIUmhZbUpoY2k1amMzTWdLaTljYmlKZGZRPT0gKi8=",
       "headers": [
        [
         "content-type",
         "text/css"
        ]
       ],
       "ok": true,
       "status": 200,
       "status_text": ""
      }
     }
    },
    "colab_type": "code",
    "id": "PEi5BrCZqTqQ",
    "outputId": "eedb8fff-928f-4e8c-ced2-230b414f3198"
   },
   "outputs": [],
   "source": [
    "batch_size = 32\n",
    "seq_len = 128\n",
    "epochs = 400\n",
    "\n",
    "aggloms = [False, True]\n",
    "convolutions = [False, True]\n",
    "coords = [False, True]\n",
    "replicas = list(range(5))\n",
    "\n",
    "text8_histories = collections.defaultdict(list)\n",
    "text8_sizes = {}\n",
    "text8_test_evals = collections.defaultdict(list)\n",
    "\n",
    "for (agglom, conv, coord, _) in itertools.product(\n",
    "        aggloms, convolutions, coords, replicas):\n",
    "    # skip models that won't include any notion of time\n",
    "    if not coord and not conv:\n",
    "        continue\n",
    "    # also skip models that include both\n",
    "    if coord and conv:\n",
    "        continue\n",
    "        \n",
    "    key = (agglom, conv, coord)\n",
    "    \n",
    "    (model, test_evals) = train_text8(\n",
    "        batch_size, seq_len, agglom, epochs, epoch_scaling_factor=.1, \n",
    "        use_convolutions=conv, use_coordinate_embeddings=coord)\n",
    "    \n",
    "    text8_histories[key].append(model.history.history)\n",
    "    text8_sizes[key] = sum(v.size for v in model.get_weights())    \n",
    "    text8_test_evals[key].append(test_evals)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "colab": {},
    "colab_type": "code",
    "id": "Rtn4jZwFqVQA",
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3.7/site-packages/matplotlib/figure.py:2369: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  warnings.warn(\"This figure includes Axes that are not compatible \"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "names = list(text8_histories[key][0])\n",
    "\n",
    "for name in names:\n",
    "    for key in list(sorted(text8_histories)):\n",
    "        (agglom, conv, coord) = key\n",
    "        label = 'agg' if agglom else 'full'\n",
    "        if conv:\n",
    "            label += ', conv'\n",
    "        if coord:\n",
    "            label += ', coord'\n",
    "        \n",
    "        histories = [hist[name] for hist in text8_histories[key]]\n",
    "        N = min(len(hist) for hist in histories)\n",
    "        histories = np.array([hist[:N] for hist in histories])\n",
    "        mu = np.mean(histories, axis=0)\n",
    "        pp.plot(mu, label=label)\n",
    "    pp.title(name)\n",
    "    pp.legend()\n",
    "    pp.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Name</th>\n",
       "      <th>size</th>\n",
       "      <th>epoch time</th>\n",
       "      <th>loss</th>\n",
       "      <th>perplexity</th>\n",
       "      <th>bpc</th>\n",
       "      <th>loss_stderr</th>\n",
       "      <th>perplexity_stderr</th>\n",
       "      <th>bpc_stderr</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>full, coord</td>\n",
       "      <td>64193</td>\n",
       "      <td>75.283314</td>\n",
       "      <td>1.629490</td>\n",
       "      <td>4.998184</td>\n",
       "      <td>2.271242</td>\n",
       "      <td>0.003314</td>\n",
       "      <td>0.019285</td>\n",
       "      <td>0.004817</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>full, conv</td>\n",
       "      <td>88513</td>\n",
       "      <td>80.881370</td>\n",
       "      <td>1.532781</td>\n",
       "      <td>4.674585</td>\n",
       "      <td>2.176720</td>\n",
       "      <td>0.002683</td>\n",
       "      <td>0.012325</td>\n",
       "      <td>0.003969</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>agg, coord</td>\n",
       "      <td>57041</td>\n",
       "      <td>53.961555</td>\n",
       "      <td>1.797411</td>\n",
       "      <td>5.922431</td>\n",
       "      <td>2.519678</td>\n",
       "      <td>0.008995</td>\n",
       "      <td>0.053551</td>\n",
       "      <td>0.013428</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>agg, conv</td>\n",
       "      <td>81361</td>\n",
       "      <td>57.104206</td>\n",
       "      <td>1.536918</td>\n",
       "      <td>4.696823</td>\n",
       "      <td>2.182780</td>\n",
       "      <td>0.002331</td>\n",
       "      <td>0.013164</td>\n",
       "      <td>0.003538</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          Name   size  epoch time      loss  perplexity       bpc  \\\n",
       "0  full, coord  64193   75.283314  1.629490    4.998184  2.271242   \n",
       "1   full, conv  88513   80.881370  1.532781    4.674585  2.176720   \n",
       "2   agg, coord  57041   53.961555  1.797411    5.922431  2.519678   \n",
       "3    agg, conv  81361   57.104206  1.536918    4.696823  2.182780   \n",
       "\n",
       "   loss_stderr  perplexity_stderr  bpc_stderr  \n",
       "0     0.003314           0.019285    0.004817  \n",
       "1     0.002683           0.012325    0.003969  \n",
       "2     0.008995           0.053551    0.013428  \n",
       "3     0.002331           0.013164    0.003538  "
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rows = []\n",
    "\n",
    "for key in list(sorted(text8_test_evals)):\n",
    "    (agglom, conv, coord) = key\n",
    "    label = 'agg' if agglom else 'full'\n",
    "    if conv:\n",
    "        label += ', conv'\n",
    "    if coord:\n",
    "        label += ', coord'\n",
    "        \n",
    "    epoch_times = [hist['epoch_time'] for hist in text8_histories[key]]\n",
    "    epoch_time = np.mean([np.mean(t[-len(t)//2:]) for t in epoch_times])\n",
    "        \n",
    "    row = [label, text8_sizes[key], epoch_time]\n",
    "        \n",
    "    row.extend(np.mean(text8_test_evals[key], axis=0).tolist())\n",
    "    row.extend((np.std(text8_test_evals[key], axis=0)/\n",
    "                np.sqrt(len(text8_test_evals[key]))).tolist())\n",
    "        \n",
    "    rows.append(row)\n",
    "        \n",
    "columns = (['Name', 'size', 'epoch time'] + \n",
    "           model.metrics_names + \n",
    "           [name + '_stderr' for name in model.metrics_names])\n",
    "pd.DataFrame(rows, columns=columns)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colors = pp.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "name = 'bpc'\n",
    "for (key, color) in zip(list(sorted(text8_histories)), colors[2:]):\n",
    "    (agglom, conv, coord) = key\n",
    "    label = 'agg.' if agglom else 'full'\n",
    "    if conv:\n",
    "        label += ', conv.'\n",
    "    if coord:\n",
    "        label += ', coord.'\n",
    "\n",
    "    histories = [hist[name] for hist in text8_histories[key]]\n",
    "    N = min(len(hist) for hist in histories)\n",
    "    histories = np.array([hist[:N] for hist in histories])\n",
    "    mu = np.mean(histories, axis=0)\n",
    "    pp.plot(mu, label=label, color=color)\n",
    "    \n",
    "    val_name = 'val_{}'.format(name)\n",
    "    histories = [hist[val_name] for hist in text8_histories[key]]\n",
    "    N = min(len(hist) for hist in histories)\n",
    "    histories = np.array([hist[:N] for hist in histories])\n",
    "    mu = np.mean(histories, axis=0)\n",
    "    pp.plot(mu, linestyle='--', color=color)\n",
    "    \n",
    "pp.ylabel('Loss / BPC')\n",
    "pp.xlabel('Epoch')\n",
    "# pp.gca().set_xscale('log')\n",
    "# pp.gca().set_yscale('log')\n",
    "pp.legend()\n",
    "pp.savefig('../media/text8_training.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "collapsed_sections": [],
   "name": "20190527 transformer agglomerative attention text8.ipynb",
   "provenance": [],
   "version": "0.3.2"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

